MOON: Assisting Students in Completing Educational Notebook Scenarios

Jupyter notebooks are increasingly being adopted by teachers to deliver interactive practical sessions to their students. Notebooks come with many attractive features, such as the ability to combine textual explanations, multimedia content, and executable code alongside a flexible execution model which encourages experimentation and exploration. However, this execution model can quickly become an issue when students do not follow the intended execution order of the teacher, leading to errors or misleading results that hinder their learning. To counter this adverse effect, teachers usually write detailed instructions about how students are expected to use the notebooks. Yet, the use of digital media is known to decrease reading efficiency and compliance with written instructions, resulting in frequent notebook misuse and students getting lost during practical sessions. In this article, we present a novel approach, MOON, designed to remedy this problem. The central idea is to provide teachers with a language that enables them to formalize the expected usage of their notebooks in the form of a script and to interpret this script to guide students with visual indications in real time while they interact with the notebooks. We evaluate our approach using a randomized controlled experiment involving 21 students, which shows that MOON helps students comply better with the intended scenario without hindering their ability to progress. Our follow-up user study shows that about 75% of the surveyed students perceived MOON as rather useful or very useful.

==> images/analysis/monitoring.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "2e7dc543-1211-4842-b94c-ed1a7f4f2fab",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import plotnine as pn\n",
    "import pingouin as pg"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c9a6ff67",
   "metadata": {},
   "outputs": [],
   "source": [
    "def make_groups(with_moon, without_moon, name):\n",
    "    res = list(zip(with_moon, [\"With MOON\"] * len(with_moon)))\n",
    "    res += list(zip(without_moon, [\"Without MOON\"] * len(without_moon)))\n",
    "    return pd.DataFrame(res, columns=[name, \"Group\"])"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "68e1a046-ea3f-4635-a8fd-c715d9e3d0ba",
   "metadata": {},
   "source": [
    "## First failing cell"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "b06c32e6-bb6b-4264-b559-0071733a13c2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>U-val</th>\n",
       "      <th>alternative</th>\n",
       "      <th>p-val</th>\n",
       "      <th>RBC</th>\n",
       "      <th>CLES</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>MWU</th>\n",
       "      <td>91.0</td>\n",
       "      <td>two-sided</td>\n",
       "      <td>0.012086</td>\n",
       "      <td>-0.654545</td>\n",
       "      <td>0.827273</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     U-val alternative     p-val       RBC      CLES\n",
       "MWU   91.0   two-sided  0.012086 -0.654545  0.827273"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ff_with_moon = [13,12,15,20,15,5,20,13,9,14]\n",
    "ff_without_moon = [4,1,9,13,4,9,16,8,11,0,8]\n",
    "\n",
    "pg.mwu(ff_with_moon, ff_without_moon)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "955ba7a5-8afc-4bc7-8ad9-c755b852b2b9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Number of cells</th>\n",
       "      <th>Group</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>13</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>12</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>15</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>20</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>15</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>5</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>20</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>13</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>9</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>14</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>4</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>1</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>9</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>13</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>4</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>9</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>16</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>8</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>11</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>0</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>8</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    Number of cells         Group\n",
       "0                13     With MOON\n",
       "1                12     With MOON\n",
       "2                15     With MOON\n",
       "3                20     With MOON\n",
       "4                15     With MOON\n",
       "5                 5     With MOON\n",
       "6                20     With MOON\n",
       "7                13     With MOON\n",
       "8                 9     With MOON\n",
       "9                14     With MOON\n",
       "10                4  Without MOON\n",
       "11                1  Without MOON\n",
       "12                9  Without MOON\n",
       "13               13  Without MOON\n",
       "14                4  Without MOON\n",
       "15                9  Without MOON\n",
       "16               16  Without MOON\n",
       "17                8  Without MOON\n",
       "18               11  Without MOON\n",
       "19                0  Without MOON\n",
       "20                8  Without MOON"
      ]
     },
     "execution_count": 54,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ff = make_groups(ff_with_moon, ff_without_moon, 'Number of cells')\n",
    "ff"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "bb705395-1c16-4ca6-8982-e13c35bb8942",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"8\" halign=\"left\">Number of cells</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>std</th>\n",
       "      <th>min</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Group</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>With MOON</th>\n",
       "      <td>10.0</td>\n",
       "      <td>13.600000</td>\n",
       "      <td>4.526465</td>\n",
       "      <td>5.0</td>\n",
       "      <td>12.25</td>\n",
       "      <td>13.5</td>\n",
       "      <td>15.0</td>\n",
       "      <td>20.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Without MOON</th>\n",
       "      <td>11.0</td>\n",
       "      <td>7.545455</td>\n",
       "      <td>4.926736</td>\n",
       "      <td>0.0</td>\n",
       "      <td>4.00</td>\n",
       "      <td>8.0</td>\n",
       "      <td>10.0</td>\n",
       "      <td>16.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             Number of cells                                               \\\n",
       "                       count       mean       std  min    25%   50%   75%   \n",
       "Group                                                                       \n",
       "With MOON               10.0  13.600000  4.526465  5.0  12.25  13.5  15.0   \n",
       "Without MOON            11.0   7.545455  4.926736  0.0   4.00   8.0  10.0   \n",
       "\n",
       "                    \n",
       "               max  \n",
       "Group               \n",
       "With MOON     20.0  \n",
       "Without MOON  16.0  "
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ff.groupby('Group').describe()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "708c741f-34f4-453d-b049-4f700ff1aa52",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:718: PlotnineWarning: Saving 5 x 5 in image.\n",
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:719: PlotnineWarning: Filename: ../first_fail.png\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (328266749)>"
      ]
     },
     "execution_count": 56,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p = pn.ggplot(ff, pn.aes('Group', 'Number of cells')) + pn.geom_boxplot(coef=500) + pn.geom_jitter(ff, pn.aes(colour = \"Group\", shape=\"Group\"), size=2, show_legend=False, width=0.2) + pn.theme_light() + pn.scale_color_brewer(type=\"qual\", palette=6) + pn.xlab(\"\") + pn.ggtitle(\"Number of correctly executed distinct cells from the start\")\n",
    "p.save(filename = '../first_fail.png', height=5, width=5, units = 'in')\n",
    "p\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "555627a9-49ee-46c7-b30d-1a0c86d3e059",
   "metadata": {},
   "source": [
    "## Longest correct sequence of actions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "01d8dc10-ac01-4479-a08d-9afa4be32b0e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>U-val</th>\n",
       "      <th>alternative</th>\n",
       "      <th>p-val</th>\n",
       "      <th>RBC</th>\n",
       "      <th>CLES</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>MWU</th>\n",
       "      <td>103.0</td>\n",
       "      <td>two-sided</td>\n",
       "      <td>0.000814</td>\n",
       "      <td>-0.872727</td>\n",
       "      <td>0.936364</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     U-val alternative     p-val       RBC      CLES\n",
       "MWU  103.0   two-sided  0.000814 -0.872727  0.936364"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lt_with_moon = [100,78,93,31,82,68,33,69,198,65]\n",
    "lt_without_moon = [19,24,19,58,49,32,25,10,25,56,24]\n",
    "\n",
    "pg.mwu(lt_with_moon, lt_without_moon)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "069c4c71",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Number of actions</th>\n",
       "      <th>Group</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>100</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>78</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>93</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>31</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>82</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>68</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>33</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>69</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>198</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>65</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>19</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>24</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>19</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>58</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>49</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>32</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>25</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>10</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>25</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>56</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>24</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    Number of actions         Group\n",
       "0                 100     With MOON\n",
       "1                  78     With MOON\n",
       "2                  93     With MOON\n",
       "3                  31     With MOON\n",
       "4                  82     With MOON\n",
       "5                  68     With MOON\n",
       "6                  33     With MOON\n",
       "7                  69     With MOON\n",
       "8                 198     With MOON\n",
       "9                  65     With MOON\n",
       "10                 19  Without MOON\n",
       "11                 24  Without MOON\n",
       "12                 19  Without MOON\n",
       "13                 58  Without MOON\n",
       "14                 49  Without MOON\n",
       "15                 32  Without MOON\n",
       "16                 25  Without MOON\n",
       "17                 10  Without MOON\n",
       "18                 25  Without MOON\n",
       "19                 56  Without MOON\n",
       "20                 24  Without MOON"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lt = make_groups(lt_with_moon, lt_without_moon, 'Number of actions')\n",
    "lt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "e711886c-d617-4177-b18a-454044a22358",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"8\" halign=\"left\">Number of actions</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>std</th>\n",
       "      <th>min</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Group</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>With MOON</th>\n",
       "      <td>10.0</td>\n",
       "      <td>81.7</td>\n",
       "      <td>46.633441</td>\n",
       "      <td>31.0</td>\n",
       "      <td>65.75</td>\n",
       "      <td>73.5</td>\n",
       "      <td>90.25</td>\n",
       "      <td>198.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Without MOON</th>\n",
       "      <td>11.0</td>\n",
       "      <td>31.0</td>\n",
       "      <td>16.056151</td>\n",
       "      <td>10.0</td>\n",
       "      <td>21.50</td>\n",
       "      <td>25.0</td>\n",
       "      <td>40.50</td>\n",
       "      <td>58.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             Number of actions                                             \\\n",
       "                         count  mean        std   min    25%   50%    75%   \n",
       "Group                                                                       \n",
       "With MOON                 10.0  81.7  46.633441  31.0  65.75  73.5  90.25   \n",
       "Without MOON              11.0  31.0  16.056151  10.0  21.50  25.0  40.50   \n",
       "\n",
       "                     \n",
       "                max  \n",
       "Group                \n",
       "With MOON     198.0  \n",
       "Without MOON   58.0  "
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lt.groupby('Group').describe()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "f9238a83-1bf5-40ba-a8fd-e3feb96080e2",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:718: PlotnineWarning: Saving 5 x 5 in image.\n",
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:719: PlotnineWarning: Filename: ../larger_sequence.png\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (326595185)>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p = pn.ggplot(lt, pn.aes('Group', 'Number of actions')) + pn.geom_boxplot(coef=500) + pn.geom_jitter(lt, pn.aes(colour = \"Group\", shape=\"Group\"), size=2, show_legend=False, width=0.2) + pn.theme_light() + pn.scale_color_brewer(type=\"qual\", palette=6) + pn.xlab(\"\") + pn.ggtitle(\"Longest correct sequence of actions\")\n",
    "p.save(filename = '../larger_sequence.png', height=5, width=5, units = 'in')\n",
    "p"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "816d155a-a106-44d1-9e6d-7f99cdbaaff1",
   "metadata": {},
   "source": [
    "## Completeness"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "12e61f09-5a94-4814-89bf-6fbc4fae714c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>U-val</th>\n",
       "      <th>alternative</th>\n",
       "      <th>p-val</th>\n",
       "      <th>RBC</th>\n",
       "      <th>CLES</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>MWU</th>\n",
       "      <td>63.0</td>\n",
       "      <td>two-sided</td>\n",
       "      <td>0.579504</td>\n",
       "      <td>-0.145455</td>\n",
       "      <td>0.572727</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     U-val alternative     p-val       RBC      CLES\n",
       "MWU   63.0   two-sided  0.579504 -0.145455  0.572727"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cp_with_moon = [20,12,20,20,18,15,20,20,15,15]\n",
    "cp_without_moon = [13,15,15,20,15,18,20,19,16,20,15]\n",
    "\n",
    "pg.mwu(cp_with_moon, cp_without_moon)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "8e738d4b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Number of actions</th>\n",
       "      <th>Group</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>20</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>12</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>20</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>20</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>18</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>15</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>20</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>20</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>15</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>15</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>13</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>15</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>15</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>20</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>15</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>18</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>20</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>19</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>16</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>20</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>15</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    Number of actions         Group\n",
       "0                  20     With MOON\n",
       "1                  12     With MOON\n",
       "2                  20     With MOON\n",
       "3                  20     With MOON\n",
       "4                  18     With MOON\n",
       "5                  15     With MOON\n",
       "6                  20     With MOON\n",
       "7                  20     With MOON\n",
       "8                  15     With MOON\n",
       "9                  15     With MOON\n",
       "10                 13  Without MOON\n",
       "11                 15  Without MOON\n",
       "12                 15  Without MOON\n",
       "13                 20  Without MOON\n",
       "14                 15  Without MOON\n",
       "15                 18  Without MOON\n",
       "16                 20  Without MOON\n",
       "17                 19  Without MOON\n",
       "18                 16  Without MOON\n",
       "19                 20  Without MOON\n",
       "20                 15  Without MOON"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cp = make_groups(cp_with_moon, cp_without_moon, 'Number of actions')\n",
    "cp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "bb11c5e3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"8\" halign=\"left\">Number of actions</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>std</th>\n",
       "      <th>min</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Group</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>With MOON</th>\n",
       "      <td>10.0</td>\n",
       "      <td>17.500000</td>\n",
       "      <td>2.990726</td>\n",
       "      <td>12.0</td>\n",
       "      <td>15.0</td>\n",
       "      <td>19.0</td>\n",
       "      <td>20.0</td>\n",
       "      <td>20.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Without MOON</th>\n",
       "      <td>11.0</td>\n",
       "      <td>16.909091</td>\n",
       "      <td>2.547726</td>\n",
       "      <td>13.0</td>\n",
       "      <td>15.0</td>\n",
       "      <td>16.0</td>\n",
       "      <td>19.5</td>\n",
       "      <td>20.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             Number of actions                                               \\\n",
       "                         count       mean       std   min   25%   50%   75%   \n",
       "Group                                                                         \n",
       "With MOON                 10.0  17.500000  2.990726  12.0  15.0  19.0  20.0   \n",
       "Without MOON              11.0  16.909091  2.547726  13.0  15.0  16.0  19.5   \n",
       "\n",
       "                    \n",
       "               max  \n",
       "Group               \n",
       "With MOON     20.0  \n",
       "Without MOON  20.0  "
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cp.groupby('Group').describe()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "a1e4f9d3-983c-47b5-a234-43619170f594",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:718: PlotnineWarning: Saving 5 x 5 in image.\n",
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:719: PlotnineWarning: Filename: ../completeness.png\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAi8AAAGzCAYAAADnmPfhAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAABD60lEQVR4nO3dd3RUZeLG8WcmPYSEBEILHaQjKogUqYoFpbiwSG8KWH52BEFYimJhRVEEAUVhEVBXlFXERaUooIKyoNJ7CyVAOmlT7u8PNrOMSSADk8zc8P2c4znm3nfuPKNzw8N7m8UwDEMAAAAmYfV1AAAAAE9QXgAAgKlQXgAAgKlQXgAAgKlQXgAAgKlQXgAAgKlQXgAAgKlQXgAAgKlQXgAAgKlQXgAUiw4dOqhGjRq+jgGgBKC8AH4qOztbc+fO1e23367Y2FgFBQUpJiZGbdu21bRp05SUlOTriMVq27ZtmjRpkg4fPuzrKAB8LNDXAQDkdfToUXXt2lW///67br31Vj311FOqVKmSkpOT9eOPP2rChAlatmyZNm3a5OuoxWbbtm2aPHkyMzgAKC+Av8nOzta9996rnTt3avHixerXr5/b+qeeekrHjx/X22+/7aOEAOBbHDYC/Mz777+vP/74Q08++WSe4pKrSpUqeuWVV9yW7d69W3369FGFChUUEhKiWrVqadSoUUpNTXUbt2DBAlksFq1evVovvfSSatWqpdDQUDVt2lRff/21JGnnzp269957FRUVpTJlymjIkCFKT093286kSZNksVi0c+dOPf3004qLi3Nt56OPPir05z1w4ICGDBmiypUrKzg4WFWqVNEjjzyis2fPusYMGTJEQ4cOlSR17NhRFotFFotFQ4YMcY0xDEPvvvuuWrRooVKlSqlUqVJq3bq1li9fnuc9c1+7efNmderUSRERESpTpoz69OmjhISEPONzcnI0bdo0XX/99QoLC1NkZKRuv/12/fDDD3nGLl68WK1atVJMTIzCwsJUrVo1/eUvf9HOnTtdY44fP64RI0aoZs2aCg0NVbly5dSsWTO99NJLhf7vBlzLmHkB/Mwnn3wiSXrooYcK/Zpt27apXbt2stvteuSRR1SrVi1t2LBB06dP1+rVq7Vx40aFh4e7vWbs2LHKzs7Www8/rICAAL355pvq3r27Pv30Uz3wwAPq3bu3unbtqp9++kkLFy5USEiI5s6dm+e9Bw0aJMMw9PTTTys7O1sLFixQ3759lZ6ergcffPCyuTt06KDw8HANGzZM1atX1759+/TOO+9o9erV2rx5s6KiojRy5EiFhIRo3rx5GjdunBo0aCBJql27tmtbQ4cO1T/+8Q91795d/fv3lyR99tlnuu+++/TOO+/k+e/522+/6e6779agQYN0//33a8uWLXrvvfeUnJysf//7365xdrtdXbp00ffff6++ffvqoYceUkZGhj788EN16tRJy5cv17333ivpQnEZMGCA2rRpo4kTJyoiIkLx8fFas2aN9uzZo4YNG8put6tz5846duyYHn74YdWvX1/p6enavXu31qxZo3HjxhX6/ztwzTIA+JWyZcsapUuX9ug1bdu2NSwWi7Fhwwa35ZMnTzYkGS+88IJr2QcffGBIMpo2bWpkZWW5lm/dutWQZFgsFuPjjz9220737t2NoKAgIy0tzbVs4sSJhiSjWbNmbttJTk42qlWrZpQuXdpISUlxLW/fvr1RvXp1t+3ecMMNRs2aNY1z5865Ld+0aZMREBBgTJo0KU/utWvX5vn8y5cvNyQZr7/+ep51Xbt2NSIjI43U1FTXstzPuXHjRrexI0eONCQZe/bscS2bMWOGIcn47LPP3Mbm5OQYN954o1GzZk3Xsvvuu88oXbq0kZOTkydHrt9++82QZLzyyisFjgFwaRw2AvxMSkqKIiMjCz3+zJkzWr9+vTp37qw2bdq4rRs1apRKlSqlZcuW5Xndo48+qpCQENfPN9xwgyIjI1WpUiX17t3bbWz79u1ls9nyvdLnmWeecdtOVFSUHn30UaWlpenbb78tMPf27du1bds29enTR06nU2fPnnX9U6tWLdWpU0erVq0q1H+DRYsWKSwsTPfff7/bds6ePasePXooNTVVP/30k9trWrVqpdatW7st69y5syRp7969btuuUaOG2rZt67bdlJQUdevWTYcOHXKNL1OmjDIyMvTll1/K6XTmmzUqKkqStHbtWp06dapQnw+AOw4bAX4mKipKaWlphR5/8OBBSVKTJk3yrAsPD1ft2rV14MCBPOtq1aqVZ1l0dLSqVq2a73JJOnfuXJ51DRs2LHDZ/v37C8y9a9cuSdLLL7+sl19+Od8x+WUsaFuZmZmKi4srcMzp06cvu+2yZctKcv+cu3btUkZGhmJjYy+57bp16+r555/Xhg0b1LNnT0VHR6tNmzbq1KmT+vXrpwoVKkiSqlevrokTJ+qFF15Q5cqV1aRJE916663q0aOHqzwBuDTKC+BnmjRponXr1mn//v2qU6dOkb1PQECAR8ulCyfFekvuzMRjjz2mbt265TsmLCys0NuKiorSp59+WuCYRo0auf1c2M/pdDpVr169S17d1bhxY0kXzsHZsWOH1q1bp9WrV2v9+vUaNWqUJkyYoJUrV6pdu3aSLpzsPHToUH399ddav369li1bptmzZ6t79+76/PPPZbFYCvW5gWsV5QXwM3/961+1bt06zZs3T9OmTbvs+NwZhB07duRZl5mZqYMHDxZpCdq5c6eaNm2aZ5mkS75v3bp1Xf9+++23X/Z9LvUHet26dbV7927deOONrtkTb6lbt66OHTumDh06KDDw8r8yg4KC1LlzZ9csyu+//67mzZvrb3/7m9atW+caV716dT300EN66KGHZLfbNWTIEC1evFjff/+9OnTo4NXPAJQ0nPMC+JkHHnhAjRs31uuvv66PP/443zHx8fF67rnnJEmxsbFq27atVq1apc2bN7uNmz59utLT09WzZ88iyzt9+nRlZ2e7fk5JSdGsWbMUERFxycMgN9xwg5o0aaL58+e7DiFdzDAMnTlzxvVzRESEJCkxMTHP2EGDBkmSRo8ene/s0J8PGXli0KBBSkpK0tSpU/Ndf/G2L86bq0GDBipVqpTrUFRKSopsNpvbmMDAQFcBzO/QHAB3zLwAfiYkJERfffWV7r33XvXp00ezZ8/W3XffrQoVKrhOPF2+fLluuOEG12veeusttWvXTp06ddLDDz/sulR6yZIlatq0qZ5++ukizdy6dWv169dPOTk5+uCDD3T06FHNmTPnkiceWywW1+XGN910k4YMGaImTZq4Tgxevny5Bg8erEmTJkmSbr75ZlmtVk2dOlVJSUkqVaqUatasqVtuuUU9e/bU8OHD9e677+q3335Tjx49VLFiRZ04cUJbtmzRypUr8xSGwnriiSe0evVqTZo0ST/88IPuuOMOxcTE6NixY/rxxx918OBB13lHd955p0qXLq127dqpWrVqysjI0EcffaTk5GSNHz9e0oUTdYcPH6777rtP9erVU5kyZbRz507NmTNHcXFxhZqFAq55vr3YCUBBsrKyjHfeecfo2LGjUbZsWSMwMNCIjo422rZta7z22mtGcnKy2/idO3cavXv3NsqVK2cEBQUZ1atXN55++uk84y51yXH16tWN9u3b51me32tyL5XesWOH8dRTTxmVKlUygoODjSZNmhiLFy/Os438LpU2DMM4duyY8eijjxq1atUygoODjTJlyhhNmjQxnnjiCWPHjh1uYxcsWGA0aNDACAoKMiQZgwcPdlu/ZMkSo0OHDkZUVJQRHBxsVK1a1bj77ruNd955x21cfq81DMNYu3atIcn44IMP3Jbb7XZj9uzZxi233GJEREQYoaGhRo0aNYy//OUvbpeVv/vuu8add97p+m8RGxtrtGvXzm3MwYMHjYceesho2LChERkZaYSFhRl16tQxHnvsMePYsWN5MgHIy2IYXjwDD8A1Y9KkSZo8ebIOHTrEs4YAFCvOeQEAAKZCeQEAAKZCeQEAAKbCOS8AAMBUmHkBAACmQnkBAACmQnkBAACmQnkBAACmQnkBAACmQnkBAACmUmIfzJiZmamcnBxfxwAAAB4IDg5WWFjYJceUyPKSmZmpdevWyeFw+DoK/FDp0qWVlpbm6xjANYt9EJcSEBCgDh06XLLAlMjykpOTI4fDoRtuuEGlS5f2dRz4maSkJEVHR/s6BnDNYh9EQdLS0rRt2zbl5ORce+UlV+nSpRUVFeXrGPAz6enpfC8AH2IfxNXihF0AAGAqlBcAAGAqlBcAAGAqlBcAAGAqlBcAAGAqlBcAAGAqlBcAAGAqlBcAAGAqlBcAAGAqPr/Drs1m05w5c/Tbb78pLS1N5cqVU+/evdW+fXtJ0oMPPqjk5GRZrRd6VmxsrGbNmuXLyAAAwId8Xl4cDodiYmL04osvqkKFCtq1a5emTJmiChUqqH79+pKksWPHqlmzZj5OCgAA/IHPDxuFhoaqf//+qlixoiwWixo2bKgGDRpo165dvo4GAAD8kM9nXv4sKytL+/fvV9euXV3LZsyYIcMwVK1aNQ0YMEANGzb0YUIAAOBLflVenE6nZsyYoeuuu0433nijJOnpp59W7dq1JUmrV6/W5MmTNXPmTJUvX97ttfHx8Tpx4oSkC+fRhIaGKikpSenp6cX7IeD3srKyFB8f7+sYwDWLfRAFsdlshRrnN+XFMAzNnj1biYmJmjx5siwWiyS5zbJ06dJF69ev15YtW3T33Xe7vT4uLk5xcXGSpJSUFK1fv17R0dE8dh15xMfHu74rAIof+yAKkpKSUqhxflFeDMPQnDlzdOjQIb3wwgsKCwsrcKzVapVhGMWYDgAA+BOfn7ArSXPnztWePXs0efJkhYeHu5afOXNGO3bskM1mk81m06pVq7Rv3z7XISUAAHDt8fnMS0JCglauXKmgoCANGzbMtbxXr15q2bKl5s2bp5MnTyowMFBVq1bVhAkTVKlSJR8mBgAAvuTz8lK+fHl98cUXBa5/8803izENAADwd35x2AgAAKCwKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUKC8AAMBUAn0doKiEh4fLMAzZ7XZfR4GfsVgsfC8AH2IfREEMwyjUOGZeAACAqZTYmZeMjAxZLBYFBpbYj4grZBgG3wvAh9gHURCLxVKoccy8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AAAAU6G8AACuCbtPpOq77ad8HQNeEOjrAAAAFDWn09DEZb8rPjFDN1SPVrnSIb6OhKvAzAt8xsjJUcYXXyrl5VeUvvAfcqak+DoSgBLqhz0JOnbuvCTpH+sP+jgNrpbPZ15sNpvmzJmj3377TWlpaSpXrpx69+6t9u3bS5KOHDmimTNn6vDhw6pQoYJGjBihpk2b+jg1/ix7449KfW26bH/8IWtsrCIefEClhg6RxZp/P3YkJOjMfT3lOH5MsgZIhqHUqS+p3NIlCm52UzGnB1CSOZ2G3vlunwxDshuGPvvlmO5oUkkN4qIUYLX4Oh6ugM9nXhwOh2JiYvTiiy/qo48+0qOPPqp33nlHu3fvlt1u1wsvvKAWLVpo6dKl6tOnj15++WUlJyf7OjYukrVunc726aucX36RkZkpx9GjSpk8RadatlbCXV2U8uJUOU6edHtN8vgJchw/LtkdUk6OZLPJyMjQuREjZTgcPvokAEqi3FkXw7XE0Ij5m7TwB2ZgzMrn5SU0NFT9+/dXxYoVZbFY1LBhQzVo0EC7du3SH3/8oezsbPXq1UtBQUFq27atqlWrpo0bN/o6Ni6S8uJLktMpGf/71SCHQ874eNn++EPp783X6ds6y374sCTJyMpS1tf/lux29w0ZhpynTytny5biCw+g2DidhnLszmJ/z9xZl1x2p+Q0pH9sOKT0LFux5oF3+Ly8/FlWVpb279+v6tWr6+jRo6pRo4asFx16qFWrlo4cOeLDhLiYkZMj+65dlx5ks8k4f16p0/5+4TU224Wykx+LRcb5815OCcAfvPbVLg1/72cZFzeJIrZ+T4KOnL141uV/cuwOfbLpaLFlgff4/JyXizmdTs2YMUPXXXedbrzxRu3du1elSpVyG1OqVCklJCT4KGHxS05OVlZWlq9jFMhwOqXQUOlyGe12ZX7zrU6d+u9linWvk/btd5+tkaSAACVVqSrLqaK7nPHMmTMKCAgosu0XlpGYKGPdOikrW5ZWLWWpWdPXka5IaGioypQp4+sY8HMnkjK1fMsxOQ1py9E0ValSPO8bYLWoXqVIGf+tLwkpWUrOuDDb4jSkRRsOqfct1RQRGlQ8geAVflNeDMPQ7NmzlZiYqMmTJ8tisSgsLEzn//S38PPnzyssLCzP6+Pj43XixAlJF04CDg0NVVJSktLT04slf1FITU3V4MGD5SxolsJPPGi16C5Jl9v107KyNODeeyVJjbJzNOW/xSVQkiHJIinZYddb992nLaEl+zLG9hmZejwlVbn/Z4MlfRUepnmRpSWLuU4gtFqtWrhwoSIjI30dBX5s1vfHZbVc+PvK29/sUf2yVkVERBT5+9aMkF7qWk2SlHjepoeW7HFbb7M7Nf/b7ep1U/kiz4LLs9kKdxjPL8qLYRiaM2eODh06pBdeeMFVTqpVq6Zly5bJ6XS6Dh0dOnRI7dq1y7ONuLg4xcXFSZJSUlK0fv16RUdHKyoqqvg+iJcFBATI6XTq/fffV/ny/rtjGZmZcj75tPTrr1Jw8IUTcP8sMFCle/XUimdHuRY5d+2W8ej/SSkpyv3juozT0N+SU2SdPUuWFjcXzwcoZkZ8vJzd78uz/J7sHN37f4/JevddPkh1ZRISEjRs2DBFR0erYsWKvo4DP3UiKVPr9m6X878TranOEO1NsqhrvbhizbH0q50X/nJw0Yyv3Wlo+e/n9EDnxsy++IGUQt4ywy/Ky9y5c7Vnzx69+OKLCg8Pdy1v0qSJgoOD9dlnn6l79+7atGmTjhw5ojZt2vgwbfErX7683//BYCz/TLb/bFXOH7/Lfviwzr/3vhQUdOGkXKtVgbVqKXbCeFkvOryQffiwzqam5t2YxaLABQsV261r8X2AYpT60cdKCwrKW/KcTgWt+EqxQ4f4JBdQVD74/oCsVoucjv+VhkWbTureW66TpRhnGjfsOSOHM+/ZL5k5Dm0/nqKWdcoVWxZcHZ+Xl4SEBK1cuVJBQUEaNmyYa3mvXr3Uu3dvjR8/Xm+//bY++ugjlS9fXmPHjuX4uh+yWCwKbnaT6x4tEUOGKOPTZXImJiq4eXOF3dNFlhD3Q0G27TsuzNRkZ7tvzOmUbfv24ope7JzJyfmfsGwYciYlFnseoCidSMrUV9vidXFnsFisOpaUpY17z+jWesU3q7z0/9ooIzvvrRisVouiSwUXWw5cPZ+Xl/Lly+uLL74ocH2NGjX02muvFWMieENgjRqKHPXMJccEVKokFXBPlwA/n2m6GiGtWur8+x/kXREUpJB8DokCZvbv3064ikvuHIvTuHCW27+2HC/W8hIWHKiwYJ//sQcv4P8ifCa08+2yRkfLee6c+0xEQIAiRgz3XbAiFnrbbQq6/voLs0u5J6cFBsoSEaHSI0b4Nhzy5e9X/fmzjrVCVS2ytuvnpKQkvfrqqxozZowa1Yj93xWIuCrX2lV/lBf4jCU4WOU+WqJzQx+Q49gx6b8nZUeMHKHw/v18nK7oWAIDVe6Tj5T+9iyd/+QTGVnZCrv9NpV+5mkFVK7k63j4k+TkZN1xxx1+f9Wf2bw65mFfRyhRrFarvvnmm2umwFBe4FNB9eurwsb1ytnyHzmTkhR8040KKFfyT5qzhocrcvSzihz9rK+j4DKysrJMcdUfrl25V/1dS7ODlBf4nMVqVcjNzX0dA7gkM1z1B1wr/O7xAAAAAJdCeQEAk7M7nFq/J0HOfO5hApREHDYygZ07d3JGPvxSYiL3pfEHX/92QlP/tUNTezfVbY04tIWSj/JiAqNHj/Z1BAB+yu5wat6a/ZKkd77bp44NKshqNdfzsQBPcdgIAEzs699OKPH8hUdNnEjK0Npdp32cCCh6zLyYwLRp0xQTE+PrGEAeiYmJzAz6UO6sS+7zepwGsy+4NlBeTKBhw4Zcogm/xLlYvnXxrEuu3NkXzn1BScZhIwAwoT/PuuTKnX3hyiOUZMy8AIAJpWTY5HAaCg0KyLMuy+bQ+Wy7SocF+SAZUPQoLwBgQmVLh2jl6I6+jgH4BIeNAACAqVBeAACAqVBeAACAqVBeAACAqXDCLuBFOdu2KWvd97KEhirs3nsUWKWKryMBQIlDeQG8wHA6lfTEk8r87HMpJFgypNQXp6rMyy+p1MABvo4HACUKh40AL8j456fK/OLLCz9k50g5OZJhKHnsONkPHvJtOAAoYSgvgBdkLF0q2e15VwQFKWP58mLPAxS35D89pgAoSpQXwAucqakFrHDKSE8v3jBAMdt+PFl3/32tNh046+souEZQXgAvCL3tNikon1uxO50KadOm+AMBxWju6n0y/vtMJcPgmUooel4pL4cPH9Z3332nxMREb2wOMJ2IEcNljS7jXmCCghTcqqVCOnbwUSqg6G0/nqxfDl743b/nZKo2Hzzn40S4FnhcXp555hk9+eSTrp8///xz1atXT3fccYeuu+46bdmyxZv5AFMIiI1V+a9XqtTAAQqIi1NgnTqKHP2syi36hyxWJjhRcs1dvU8BVoskySJmX1A8PP6t+vnnn6t58+aun8eNG6cuXbro999/V4sWLTR+/HivBgTMIqBiRZV5YYoqbv5ZFb5fq9KPPCxLSIivYwFFJnfWxeG8UFacBrMvKB4e3+fl5MmTqlatmiTpwIED2rNnjz788EM1btxYjz32mAYPHuz1kFciPDxchmHInt8VICZh5uy4ttjt9hL7fS2pn8sb5q7eJ6tVcjr/tyx39qVFrbKyWCw+y3YtKgn7YWFn7TyeeYmKilJCQoIk6dtvv1VMTIyaNWsmSQoJCVFmZqanmwQAmExapk2/Hkx0Ky7ShdmX3SdSdSolyzfBcE3weOalXbt2+tvf/qbTp0/rtddeU48ePVzr9uzZ45qV8bWMjAxZLBYFBpr3JsJmzo5rS2BgYIn9vpbUz3W1SocF6fOn2ikzx5FnXUhQgCqVCfNBqmtbSdgPCztb5/GnfOONNzRw4EA999xzuummmzR16lTXukWLFqlt27aebhIAYEIVKSjwEY/LS1xcnNasWZPvulWrVik0NPSqQwEAABTEq/NLkZGR3twcAABAHh6XF6fTqffee0+ffvqpjh8/rqysvCdlHTx40CvhAAAA/szj8jJmzBhNnz5d7du3V8eOHRUcHFwUuQAAAPLlcXlZvHixJk+erAkTJhRFHgAAgEvy+D4vWVlZat26dVFkAQAAuCyPy0v//v315ZdfFkUWAACAy/L4sFHLli01fvx4nT59Wp07d1aZMmXyjPnLX/7ijWwAAAB5eFxeBg4cKEk6cuSIPv744zzrLRaLHI68d1wEAADwBo/Ly6FDh4oiBwAAQKF4XF6qV69eFDkAAAAK5YrusGsYhlauXKkNGzYoMTFRMTExatu2re6++24egQ4AAIqUx+UlKSlJXbp00aZNm1SmTBlVqFBBp0+f1quvvqqWLVtq5cqV+Z7ECwAwL7vDqSU/HtZ9zauqdFiQr+PgGufxpdKjRo3SgQMHtGrVKiUmJmrXrl1KTEzUqlWrdODAAY0aNaoocgIAfOibP05q9nf79OFGznuE73lcXr744gu9+uqr6ty5s9vyzp076+WXX9a//vUvr4UDAPie3eHU3DX7JUlLfzqilIwcHyfCtc7jw0bnz59XhQoV8l1XsWJFnT9//qpDAYC/2blzp06dOuXrGD7x89FMnUm98BBeh9OpNz7fpB6NSvs4FXIlJib6OkKx87i83HjjjXr77bd15513KiAgwLXc6XRq5syZuummm7waEAD8wejRo30dwTcsVgV0fEYKjbpwHy+n9PWuFK14e5xky/R1OlyjPC4vL7/8su644w7VqVNH3bt3V4UKFZSQkKDly5fr1KlT+uabb4oiJwDAByyVr5dCSv/pSlKLrLVulXPPtz7LhWubx+WlXbt22rhxo6ZOnaolS5YoKSlJMTExuvXWW/X8888z8wKgRJo2bZpiYmJ8HaNYOQ1Dz686q6RMp9tyS0Cggut20CtP/FWlgj0+dRJelpiYeM3NDF7RfV6aNWumzz77zNtZAMBvNWzYUBUrVvR1jGJldzhVf/tWJeVzgm5oUIDqNWikcqVDfJAMF7sWz8W6ovICACj5AgOsemNgM1/HAPIoVHnp1q2bpk+fruuuu07dunW75FiLxcLl0gAAoMgUqrykpaW5nhSdmprKIwAAAIDPFKq8rF271vXv69atK6osuEY5MzKUueIrOY4fV1D9+grtfLssQdx+HACQP49PE58yZYpOnDiR77qTJ09qypQpVx0K1w7bzl061aKlkkePUdrbs5T40MM63fE2OU6f9nU0AICf8ri8TJ48WcePH8933YkTJzR58uSrDoVrg2EYOjdihIyUFMlmk7KzJYdDjmPHlDxmrK/jAaaXmWPXkh8Py2Z3Xn4wYCIeX21kGEaB57ycPHnS4ydKr1ixQmvWrNHhw4fVqlUrPfvss651Dz74oJKTk2W1XuhYsbGxmjVrlqeR4adsO3bIcehw3hV2u7K++07OtDRZS3MLcuBKfbr5mGZ9u1fhwQHq0bxqkbzH+Sy7lv50WIPa1lJwIPd8QfEoVHlZunSpli5dKunC1UTPPPNMnpKSlZWlX3/9VW3atPEoQExMjHr37q1t27YpLS0tz/qxY8eqWTMu1fM3Rk6O0t6epfP/+IecySkKbnaTIp8bo5Cbby78NtLSJIskI7+VhozMTInyAlyRjGy7FvxwUJI0b+1+3XNDnIKKoFws/emw3lt3QGVKBatXi2pe3z6Qn0J9k3NycpSWlqa0tDQZhqHz58+7fs79x2KxaNCgQZo7d65HAVq3bq2WLVsqMjLyij4AfCPx4UeU9tZMOc+clWw25Wz+RWd7/lXZv/xS6G0EXX+9FBKa77qA6tVljY31VlzgmrPsl2PKtv/3KtEMm77aFu/190jLtOnDjYclSe+t3a8cDk+hmBRq5mXw4MEaPHiwJKljx46aPXu2GjRoUKTBcs2YMUOGYahatWoaMGCAGjZsWCzvi4LZduxU1r9XuS90OiWrVanT/q7Yf35SqO1YS5VS1LixSpk46cICw5ACAiTDUJkpk7kkH7hCubMudseFaU270yiS2ZePfz4ih/NCYUnPsuuL/xwvcbMvOXanlm0+qvturqrQoIDLvwDFwuNzXi6+bLqoPf3006pdu7YkafXq1Zo8ebJmzpyp8uXLF1sGf5CQkODrCG6ca9dKwcFSzp9uGe50KmfLfzy7VfU9XWQtVUrORYuk+Hipbj1Zhw1VcuNG0jV4y2uz8bfvZlEy02f9bGuCsm0Ot2UpGTla8sMu3dmwrFfeIz3boUUbDsp2cUFavVe3xAUqKMC9IGXZHFq3N0mdG5RVgNVcfylZuf2s5q2PV3p6mrpe75+zwWb6bnqLxTCM/M44KNDzzz+vs2fP5nt4aOTIkapQocIVXS69ZMkSxcfHu52w+2djx45Vu3btdPfdd+dZFx8f77qE22azKSMjQ3Xq1FGQie8XkpqaqsGDB8vp9K+p2FaZWRqVnJJv8z1ntWpYBf/cwVE0rFarFi5cWGIP/frrfliggCAF3PacLEF5D8kaWWlyrJkmGVf/WSzXdZK1dntZAv73m8BwOuTc+ZWMI5vcx9Zur4D6d8ix9WMZJ36/6vcuNtZABXR6VpaQCBk5GXKsflVy2n2dKl8lZT+02Wzavn272rZtq6ioqALHeTzzsnTp0gIvh27btq0mT55cZPd6sVqtKqhrxcXFKS4uTpKUkpKi9evXKzo6+pIf3t/FxcXpm2++UVZWlq+juDGys+W8q4uUlnbhUE+uwECVGzlCK4YN9V24y0hISNCwYcP0/vvvF9kMnpGeLufsd6QvV1y4/LvZTbI+/pgsxXSotbiFhoZ6fJWhmfjrfliQ1Cy7Xvr6kDJz8haUiJBSmvDZ51d9+CMjx6GhC3co2+7++9hiDVB08/s0/63nXbMvGTkOPfCPncq0OVW53UBN7hyjBx94oEj3QW9Zuf2s5m+Ml8MpBYWW0oMvvuu3sy8lZT9MSUkp1DiPy8uJEydUtWr+l9xVqVKlwHvAFMThcMjhcMjpdMrpdConJ0dWq1VJSUlKSEhQ3bp1JUlr1qzRvn379H//93+eRjY1f/0y5iz5UOcGDZYzJVUKDJSysxV2TxdFPzvKFHfHLV++fJE8IdhwOHRm6ANy7tp14d41kvTrFjkfGK7y/16poP9+n2Eu/rof5qeipAUPVynS90jJyNGNNWKUke3Isy4yPEix5Su4CtKCHw7K7rxQcs6et2lvarCkotsHvSXb5tAnW3bK8d8OaHca+ud/zmhgx4ac++IHPC4vsbGx2r59uzp06JBn3fbt2xUTE+PR9j7++GN99NFHrp83btyoTp066S9/+YvmzZunkydPKjAwUFWrVtWECRNUqVIlTyOjCATfeKMq/vqLstaulTMxScHNm/EHs6Tstetk2779wgnMuZxOyeFQ2sy3FTPzLd+FA7wkKjxYMwY2v+y481l2/WP9/86LcTgNLd50ShfukeDfvvxPvNKz3A8RZWTb9a9fj+v+VtV9lAq5PC4vPXr00KRJk9SiRQu1aNHCtfyXX37RlClT1Lt3b4+2169fP/Xr1y/fdW+++aan8VCMLCEhCrvrLl/H8Cs5W7demIn688nMdrtyNm32TSjAR/65+ahsDvfDV2fSc2Sp3MRHiQonx+7Ue+v2u2aMctmdhuZ/f0Ddm1dh9sXHPC4vL774ojZu3KhWrVqpQYMGqly5sk6cOKFdu3bphhtu0NSpU4siJ2AK1thyBa/z8+P7gDedz3afdcnlNCRr3c5yOD26VqRY2exOVStXStGZtjzrIkKDlGN3Ul58zOPyEhUVpZ9//lkLFy7UmjVrdO7cOTVp0kRPPfWUBg4cqODg4KLICZhCWLfuSnkhnwIfEKAIPz6RGfC2jGy74mLClZnjfl6M3W7XyaR0OT270LVYlQoN1LwHbvF1DFyCx+VFkoKDgzV8+HANHz7c23kAUwuIiVbZBR8ocfiIC483sFolm00Rwx9U2H09fB0PKDaxkaFa9HDrPMtPnTqle+99VkEBXX2QCiXFFZUXAAULbXurKm3doqwffpCRfl7BLVsqMK6yr2MBQIlxReVl0aJFmjt3rvbu3ZvvvQ9SU1OvOhhgZpawMIXdeaevYwBAieTxQy4+/PBDDR8+XI0bN9bZs2fVu3dv9ezZU8HBwSpfvrxGjRpVFDkBAAAkXUF5mT59uiZMmKBZs2ZJkh555BF98MEHOnTokGJjYxUREeH1kAAAALk8Li/79u1TmzZtFBAQoICAANchotKlS2vMmDF66y1uwgUAAIqOx+UlKipK2dnZki4882Pnzp2udQ6HQ+fOnfNeOgAAgD/x+ITd5s2b6/fff9edd96pbt26afLkyXI6nQoKCtIrr7yili1bFkVOAAAASVdQXsaOHasjR45IkqZMmaIjR47oySeflNPp1M0336y5c+d6PSQAAEAuj8tLy5YtXbMrZcqU0b/+9S9lZ2crOztbkZGRXg8IAABwMa/cpC4kJEQhISHe2BQAAMAleXzCLgAAgC9RXgAAgKlQXgAAgKkUqry89dZbSkhIkCQdPXpUNputSEMBAAAUpFDl5amnnnJdHl2zZk1t3bq1SEMBAAAUpFDlpWzZsjpw4IAkyTAMWSyWIg0FAABQkEJdKn3PPfdo0KBBeu6552SxWNSjR48CL422WCyuogMAAOBthSov8+bN06233qpdu3bp9ddfV7t27VSxYsWizgYAAJBHocpLUFCQHnjgAUnSsmXL9Nxzz6lp06ZFGgwAgCvldBqyWjnFoaTy+FLpQ4cOUVwAAFckIiJCffr0UURERJG9x+mUTN372jr9fjSpyN4DvnVF93mJj4/Xs88+q1atWqlevXpq1aqVRo8erfj4eG/nAwCUIBEREerbt2+RlpcFPxxU4vkczf5uX5G9B3zL4/Kyfft2NWnSRHPmzFGlSpXUqVMnVapUSXPmzNH111+vHTt2FEVOAAAu63RKpr74z4W/SG87kqRtR5h9KYk8fjDjqFGjVLt2bX3zzTeKjo52LU9KStIdd9yhUaNG6euvv/ZqSAAACmPBDwdltUgOSVaLRXNW79OcYS18HQte5vHMy4YNGzR+/Hi34iJJ0dHRev7557VhwwavhQMAoLByZ11sDkOS5DQMZl9KKI9nXgIDA5WdnZ3vuuzsbAUEBFx1KG8IDw+XYRiy2+2+jgI/kvt9sNvtfDcAH7FYLEWy/32w7oD+fA9Vq0V657u9mjW4mdffD95nGEahxnk883L77bfr+eef1969e92W79u3TxMmTFDnzp093SQAAFclx+7Uim0n5HQaCgqwuP6xWCz67Wiyjp7L8HVEeJHHMy+vv/662rdvr4YNG6px48aqUKGCEhIS9Mcff6hatWp6/fXXiyKnxzIyMmSxWBQY6PFHRAmW+30IDAzkuwH4iGEYXt//AgIMzRjYTKmZeR8cHBxoVbVyEQoMuKILbFGMCvv4IY+/PdWqVdMff/yh999/Xxs2bFBSUpLq1q2rYcOGaejQoUV6+RsAAPmxWCxqXqusr2OgmFxR9Y2IiNDjjz+uxx9/3Nt5gCJhGIayVq2SY8E/9MrZRDnffU+ORx9VQEz05V8MAPArzKHhmpAyeYoSh4+UNmxQA5tNxvz3ldD5DjkSEnwdDQDgIcoLSjzbvn06/+57ktMp5Z7JbrPJee6c0t6a6dtwAACPUV5Q4mWtXi2FhORdYbMpc+XK4g8EALgqlBeUeJbAIEn53zvgwjoAgJl4VF6ysrL0+uuva/v27UWVB/C60Lvvkmz53BArKEjhvXoWfyAAwFXxqLyEhoZq/PjxOnfuXFHlAbwuMC5OUVMmX/ghKEiyWKTAQAXVq6eIRx72bTgAgMc8vlT6hhtu0M6dO9W+ffuiyAMUiYihQxRyyy3KWLZM6SdPKvr22xV27z2yBAf7OhoAwEMel5c333xT/fv3V2xsrLp06aLw8PCiyAV4XVDDBopqOF7p8fEKj4vzdRwAwBXyuLx06tRJOTk5uv/++yVdeADixbfztVgsSklJ8V5CAACAi3hcXp555plCP3sAAADA2zwuL5MmTSqCGAAAAIVzVfd5OXbsmH788UedP3/eW3kAAAAu6YrKy7x58xQXF6fq1aurbdu22rNnjyTpvvvu05tvvunVgAAAABfzuLzMmDFDjz32mAYNGqRvvvlGhvG/O5d26NBB//znP70aEAAA4GIen/Myc+ZMTZgwQePHj5fD4XBbV69ePdcsDAAAQFHweOYlPj5erVu3znddUFCQ0tPTrzoUAABAQTwuL9WrV9fmzZvzXbdp0ybVrVv3qkMBAAAUxOPyMnz4cL344ouaP3++UlNTJUk2m01fffWV/v73v2vkyJFeDwkAAJDL43NeRo0apaNHj2rEiBGuotKmTRtJ0iOPPKJHHnnEuwkBAAAu4nF5kaS33npLTzzxhL777judO3dOMTExuu2223Tdddd5Ox8AAICbKyovklS7dm3Vrl3bm1kAAAAu64rKi81m04IFC7Rp0yadPHlSlSpVUsuWLTV48GAFBQV5OyMAAICLxyfs7t27V/Xq1dPDDz+srVu3yjAMbd26VQ899JDq1q3LfV4AAECR8njmZeTIkQoODtaePXvcDhvt379fXbt21cMPP6w1a9Z4NSQAAEAuj2deNm3apKlTp+Y536VOnTqaMmWKfv75Z6+FAwAA+DOPZ14qV64si8WS7zqLxaKKFSt6HGLFihVas2aNDh8+rFatWunZZ591rTty5Ihmzpypw4cPq0KFChoxYoSaNm3q8XsAAICSweOZl4kTJ2rChAk6ePCg2/KDBw9q4sSJmjhxoschYmJi1Lt3b91xxx1uy+12u1544QW1aNFCS5cuVZ8+ffTyyy8rOTnZ4/cAAAAlQ6FmXrp16+b2c3JysurVq6fGjRurfPnySkhI0Pbt21WhQgUtW7ZMgwcP9ihE7rOSDh48qLS0NNfyP/74Q9nZ2erVq5esVqvatm2rL7/8Uhs3btQ999zj0XsAAICSoVDlJTU11e1QUd26dV3PMMrJyVGZMmV06623SpJb+bhaR48eVY0aNWS1/m+CqFatWjpy5IjX3gMAAJhLocrLunXrijhG/jIzM1WqVCm3ZaVKlVJCQoJP8gAAAN+74jvsFoewsDCdP3/ebdn58+cVFhaWZ2x8fLxOnDgh6cJN9EJDQ5WUlKT09PRiyQrzyMrKUnx8vK9jANcs9kEUxGazFWrcFZWXY8eOafny5Tp27JiysrLc1lksFr355ptXstk8qlWrpmXLlsnpdLoOHR06dEjt2rXLMzYuLk5xcXGSpJSUFK1fv17R0dGKioryShaUHPHx8a7vCoDixz6IgqSkpBRqnMfl5ZNPPtHAgQPldDpVvnx5BQcHu62/kvLicDjkcDjkdDrldDqVk5Mjq9WqJk2aKDg4WJ999pm6d++uTZs26ciRI66nWAMAgGuPx+Vl3Lhx6tGjh+bNm+e1WY2PP/5YH330kevnjRs3qlOnTnryySc1fvx4vf322/roo49Uvnx5jR07VmXKlPHK+wIAAPPxuLycOXNGI0aM8OrhmH79+qlfv375rqtRo4Zee+01r70XAAAwN49vUnfXXXfxCAAAAOAzHs+8zJkzR/fff78yMjJ022235XsI56abbvJGNgAAgDw8Li9paWnKyMjQyy+/rFdeecVtnWEYslgscjgcXgsIAABwMY/Ly6BBg3T06FHNnDlTdevWzXO1EQAAQFHyuLxs3rxZS5YsUY8ePYogDgAAwKV5fMLuddddJ7vdXhRZAAAALsvj8vL6669r6tSp2r17d1HkAQAAuCSPDxs9+eSTOnXqlBo3bqzKlSvnudrIYrHot99+81Y+AAAANx6Xl2bNmslisRRFFgAAgMvyuLwsWLCgCGIAAAAUjsfnvAAAAPiSxzMvw4YNu+yY999//4rCAAAAXI7H5WXr1q15liUlJenYsWMqV66c4uLivBIMAAAgP14pL5K0a9cu9e3bV9OnT7/qUAAAAAXx2jkvDRo00JgxY/TUU095a5MAAAB5ePWE3aioKO3fv9+bmwQAAHDj8WGjxMTEPMtycnK0a9cujRs3To0bN/ZKMAAAgPx4XF7KlSuX703qDMNQ1apVtXz5cm/kAgAAyJfH5eX999/PU15CQ0NVpUoV3XLLLQoM9HiTAAAAheZx0xgyZEgRxAAAACgc7rALAABMpVAzLzVr1iz0wxgtFosOHDhwVaEAAAAKUqjy0r1798uWl99//11r167lidMAAKBIFaq8zJgxo8B127Zt05QpU7Ru3TrVrl1bY8eO9VY2AACAPK74nJdff/1V3bp1U7NmzbRr1y4tXLhQe/bsKdSDGwEAAK6Ux+Xl559/1t13361bbrlFhw8f1pIlS7Rz504NGDBAVivn/wIAgKJV6Lbxww8/qHPnzmrdurUSEhL06aef6vfff9f999/PeS4AAKDYFOqclw4dOmj9+vVq0aKFVqxYoS5duhR1LgAAgHwVqrz88MMPkqTt27erT58+lxxrsViUkpJy9cmuUnh4uAzDkN1u93UU+BmLxcL3AvAh9kEUxDCMQo0rVHmZOHHiVYUBAADwlhJbXjIyMmSxWHjWEvIwDIPvBeBD7IMoSGHPoeXyIAAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqBvg5wOTNmzNAPP/ygwMD/RZ01a5ZiY2N9mAoAAPiK35cXSerevbsGDx7s6xgAAMAPcNgIAACYiilmXlatWqVVq1apXLly6tq1qzp37uzrSAAAwEf8vrx07dpVw4YNU6lSpbRjxw69+uqrKlWqlFq3bu3raAAAwAf8vrzUrl3b9e/XX3+97rnnHm3cuDFPeYmPj9eJEyckSTabTaGhoUpKSlJ6enqx5oX/y8rKUnx8vK9jANcs9kEUxGazFWqc35eXP7NYLDIMI8/yuLg4xcXFSZJSUlK0fv16RUdHKyoqqrgjws/Fx8e7visAih/7IAqSkpJSqHF+f8Luhg0blJGRIafTqZ07d+qrr75Sy5YtfR0LAAD4iN/PvKxYsUKzZs2S0+lUuXLlNGDAALVr187XsQAAgI/4fXl55ZVXfB0BAAD4Eb8/bAQAAHAxygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADAVygsAADCVQF8HKCrh4eEyDEN2u93XUeBnLBYL3wvAh9gHURDDMAo1jpkXAABgKiV25iUjI0MWi0WBgSX2I+IKGYbB9wLwIfZBFMRisRRqHDMvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVAJ9HaAw0tPTNWvWLP3nP/9RWFiY7rvvPnXv3t3XsQAAgA+YorzMnTtXNptNH3zwgRISEjRhwgRVqVJFzZo183U0AABQzPz+sFFWVpY2btyogQMHKjw8XDVq1NAdd9yhb7/91tfRAACAD/h9eYmPj5dhGKpevbprWc2aNXX06FEfpgIAAL7i94eNsrKyFB4e7rasVKlSyszMdFsWHx+vEydOSJJsNptCQ0OVlJSk9PT0YssKc8jKylJ8fLyvYwDXLPZBFMRmsxVqnN+Xl9DQ0DxFJSMjQ2FhYW7L4uLiFBcXJ0lKSUnR+vXrFR0draioqGLLCnOIj493fVcAFD/2QRQkJSWlUOP8/rBR7hf84sNEhw4dUrVq1XwVCQAA+JDfl5fQ0FC1adNGixYtUkZGho4cOaJvvvlGnTt39nU0AADgA35/2EiSRo4cqbfffltDhgxRWFiYevbsyWXSAABco0xRXiIiIvTcc8/5OgYAAPADfn/YCAAA4GKUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqUFwAAYCqmeDzAlUpLS/N1BPghm81W6MeuA/A+9kEUpLB/bpfI8hIcHKyAgABt27bN11EAAIAHAgICFBwcfMkxFsMwjGLKU6wyMzOVk5Pj6xjwQzt27FCjRo18HQO4ZrEP4lKCg4MVFhZ2yTElcuZFksLCwi774XFtCgoKUlRUlK9jANcs9kFcLU7YBQAApkJ5wTWncuXKvo4AXNPYB3G1Suw5LwAAoGRi5gUAAJgK5QUAAJgK5QV+qXfv3oqPjy9w/bhx4/T1118XYyKg5GD/gtlRXlDkPv30Uz3//PNuy8aNG6eRI0e6LZs+fbpmz54tSfrkk08UFxcnSZoxY4YWLlx4VRm6deumPn36KDs72235E088oW7duun48eOuZcePH9dLL72kvn37qnfv3ho9erS2bNmSZ5tr167VE088oV69emnAgAF64403lJiY6Fp/+vRpdevWTc8995zb6xYuXKgZM2Zc1ecBcvnD/uWJwhSjBx98UD169NCZM2fclk+dOlXdunVz2x8TExP1xhtvaMCAAerVq5eeeOIJrV27Ns82t2zZotGjR6t3797q27evXnrpJbf9Xrrwe2LEiBGy2+2uZV9//bXGjRt3JR8VRYjygiLXuHFj7dmzRzabTdKFW4MfPnxYDodD586dc43bsWOHGjduXGQ5oqOj9fPPP7t+PnjwYJ4bGZ46dUpjxoxRpUqVNHfuXC1atEh33XWXpk2bpp9++sk17osvvtD8+fPVv39/LV26VG+++aYMw9CYMWOUnp7uts1jx47lW34Ab/CX/cvbKlWq5FZCUlJStHv3bpUpU8a1LD09XWPGjJHT6dSbb76ppUuXasCAAZo/f76++OIL17iffvpJ06ZN05133qlFixZp7ty5qly5ssaMGaNTp065ve/58+f1zTffFPnnw9WhvKDIXXfddbJardq7d68kac+ePapZs6aaNGmi7du3S7pQGs6ePasmTZpIkms2ZOXKlfr+++/1r3/9S71793abxTh37pyef/553X///Ro9erQSEhIumaNjx45avXq16+fVq1erU6dObmOWLl2qOnXqaOjQoYqMjFRISIg6deqkXr16af78+TIMQxkZGVq8eLFGjBihFi1aKCgoSGXLltWTTz6p4OBgt1+aktSzZ08tWrRIXNiHouCL/Wvv3r169tln1adPHz322GP65ZdfXOv+PJNz/PhxdevWTZK0YMEC7dy5U++995569+6t119/vcDP1bFjR7fysm7dOrVs2dLttvFffPGFgoOD9dRTT6ls2bIKCgrSzTffrOHDh2vx4sXKyMiQYRiaP3++/vrXv+q2225TSEiIIiMjNWTIENWpU0dLly51e9+ePXvqk08+yTNLC/9CeUGRCwgIUP369V2/SLdv365GjRqpUaNG2rFjh2tZXFycoqOj3V7bpUsXtW/fXt27d9cnn3yiV155xbVu7dq1GjFihD788EPFxMRo8eLFl8xx880369ChQzp37pzsdrs2bNiQp7xs27ZNt956a57Xtm3bVgkJCYqPj9fu3buVnZ2t1q1bu42xWq1q3bq1tm7d6rb8rrvuUnp6ujZs2HCZ/1KA54p7/0pPT9ekSZN0++23a/HixRo2bJimTZumY8eOXTbrkCFD1LBhQz344IP65JNP9PTTTxc4tnbt2goMDNTu3bslSWvWrNFtt93mNmbr1q1q3bq1rFb3P8ratGmj7Oxs7d69W/Hx8UpISMh3v7711lvzPAOvRYsWKl++vFasWHHZzwPfobygWDRu3Nj1yzX3uSaNGjVy+4Wb+7fCwrrttttUvXp1BQUFqV27djpw4MAlxwcFBalt27Zau3atfv31V9WoUUNly5Z1G5OamqqYmJg8r839pZ+amqrU1FRFRkYqMDDv0zWio6OVmprqtiwwMFD9+vXT4sWL5XA4PPqMQGEU5/71yy+/KDY2VnfeeacCAgJ04403qkWLFvr++++9+6H+m2HNmjWuQ7z169d3W1/Q/hoYGKjSpUu79ldJ+Y6LiYnJs79K0qBBg7Rs2bI8h4DhPygvKBaNGzfW7t27lZWVpf3796t+/fqqVKmSMjMzlZSUpO3bt3t8PP7iv0WGhIQoKyvrsq/J/WWY3yEjSYqMjHQ76TZXUlKSa31kZKRSU1PdTuq7eFxkZGSe5R06dFBgYKC+++67y2YEPFWc+1diYqIqVKjgNrZ8+fJu59d4S4cOHfTTTz/p3//+t0f7q91uV1pammt/zc39Z4mJifnur40bN1a9evX0+eefe+FToChQXlAs6tatK+nCmftVq1ZVSEiIJKlhw4Zat26dEhISCvybocVi8VqO2rVrKyAgQDt27FCrVq3yrG/atGm+h3fWr1+v2NhYxcXFqX79+goODtaPP/7oNsbpdOrHH39U06ZN87zearVqwIAB+vjjj3naObyuOPevmJgYnT592m1ZQkKCaxYzNDTU7XyR3OJ/Je9XpkwZ1atXT99++22+5aVp06b68ccf5XQ63ZZv3LhRwcHBql+/vuLi4hQbG5vvfr1hw4Z891dJGjhwoFasWKHk5ORC50XxobygWAQGBqp+/fr6/PPP1ahRI9fyRo0a6fPPP8/3eHyuMmXK5Lki4GqMGTNGL7zwgtuJf7n69u2rvXv36oMPPlBqaqqys7O1du1affrppxo2bJgsFovCw8PVr18/zZs3T7/88otsNpvOnTunGTNmKDs7W927d8/3fVu2bKmyZctq3bp1XvssgFS8+1fz5s2VkJCgb7/9Vg6HQ9u2bdPmzZvVvn17SVKtWrX066+/KiUlRWlpaVq2bNlVvd+IESP00ksv5TnEK0ndu3dXdna2ZsyYoXPnzslms+mXX37Ru+++q379+ik8PFwWi0XDhg3TP//5T61Zs0bZ2dlKTU3VggULtHfvXvXt2zff961Vq5aaN2/OuS9+ivKCYtO4cWMlJye7/XLNXXap4/GdO3fWiRMn1Ldv3zz3s7gSVapUUe3atfNdV6lSJU2bNk0nTpzQiBEjNGDAAH311Vd69tln1aZNG9e4Hj16aOjQoVq0aJH69u2rxx9/XJL06quvqnTp0gW+96BBg5SWlnbVnwH4s+Lav0qXLq2JEydq1apV6t+/v9577z0988wzqlq1qqQLVwnVq1dPI0eO1JgxY/LMcHbt2lWbN29W37599cYbb1z2/cqXL68GDRoUmOXVV1+VJD3++OPq27evFi1apGHDhqlHjx6ucW3atNGoUaO0cuVKDRgwQCNGjFB8fLz+/ve/q1KlSgW+d//+/ZWRkXHZjCh+PJgRAACYCjMvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVCgvAADAVP4ff8cUE1HlOGYAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (327283809)>"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p = pn.ggplot(cp, pn.aes('Group', 'Number of actions')) + pn.geom_boxplot(coef=500) + pn.geom_jitter(cp, pn.aes(colour = \"Group\", shape=\"Group\"), size=2, show_legend=False, width=0.2) + pn.ylim(0, 25) + pn.theme_light() + pn.scale_color_brewer(type=\"qual\", palette=6) + pn.xlab(\"\") + pn.ggtitle(\"Completeness\")\n",
    "p.save(filename = '../completeness.png', height=5, width=5, units = 'in')\n",
    "p"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "eee1bca1-9645-4201-b217-84d7c6fda00e",
   "metadata": {},
   "source": [
    "## Fitness"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "ca4a7cd1-548a-4906-9ba2-b6a04b3e31ac",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>U-val</th>\n",
       "      <th>alternative</th>\n",
       "      <th>p-val</th>\n",
       "      <th>RBC</th>\n",
       "      <th>CLES</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>MWU</th>\n",
       "      <td>110.0</td>\n",
       "      <td>two-sided</td>\n",
       "      <td>0.000122</td>\n",
       "      <td>-1.0</td>\n",
       "      <td>1.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     U-val alternative     p-val  RBC  CLES\n",
       "MWU  110.0   two-sided  0.000122 -1.0   1.0"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fit_with_moon = [0.967,1.0,0.979,1.0,0.956,0.933,1.0,0.991,0.95,0.959]\n",
    "fit_without_moon = [0.662,0.72,0.603,0.585,0.705,0.74,0.8,0.293,0.708,0.648,0.525]\n",
    "\n",
    "pg.mwu(fit_with_moon, fit_without_moon)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "d8352e13",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>fitness</th>\n",
       "      <th>Group</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.967</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.000</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.979</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.000</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.956</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.933</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>1.000</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0.991</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>0.950</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>0.959</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>0.662</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>0.720</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>0.603</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>0.585</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>0.705</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>0.740</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>0.800</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>0.293</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>0.708</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>0.648</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>0.525</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    fitness         Group\n",
       "0     0.967     With MOON\n",
       "1     1.000     With MOON\n",
       "2     0.979     With MOON\n",
       "3     1.000     With MOON\n",
       "4     0.956     With MOON\n",
       "5     0.933     With MOON\n",
       "6     1.000     With MOON\n",
       "7     0.991     With MOON\n",
       "8     0.950     With MOON\n",
       "9     0.959     With MOON\n",
       "10    0.662  Without MOON\n",
       "11    0.720  Without MOON\n",
       "12    0.603  Without MOON\n",
       "13    0.585  Without MOON\n",
       "14    0.705  Without MOON\n",
       "15    0.740  Without MOON\n",
       "16    0.800  Without MOON\n",
       "17    0.293  Without MOON\n",
       "18    0.708  Without MOON\n",
       "19    0.648  Without MOON\n",
       "20    0.525  Without MOON"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fit = make_groups(fit_with_moon, fit_without_moon, 'fitness')\n",
    "fit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "3c718c08-6eec-43a4-9978-bcb729349f3d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"8\" halign=\"left\">fitness</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>std</th>\n",
       "      <th>min</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Group</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>With MOON</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.973500</td>\n",
       "      <td>0.024024</td>\n",
       "      <td>0.933</td>\n",
       "      <td>0.95675</td>\n",
       "      <td>0.973</td>\n",
       "      <td>0.99775</td>\n",
       "      <td>1.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Without MOON</th>\n",
       "      <td>11.0</td>\n",
       "      <td>0.635364</td>\n",
       "      <td>0.137546</td>\n",
       "      <td>0.293</td>\n",
       "      <td>0.59400</td>\n",
       "      <td>0.662</td>\n",
       "      <td>0.71400</td>\n",
       "      <td>0.8</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             fitness                                                         \n",
       "               count      mean       std    min      25%    50%      75%  max\n",
       "Group                                                                        \n",
       "With MOON       10.0  0.973500  0.024024  0.933  0.95675  0.973  0.99775  1.0\n",
       "Without MOON    11.0  0.635364  0.137546  0.293  0.59400  0.662  0.71400  0.8"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fit.groupby('Group').describe()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "6a8d2978-5aa9-43f7-9338-d016b04786e7",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:718: PlotnineWarning: Saving 5 x 5 in image.\n",
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:719: PlotnineWarning: Filename: ../fitness.png\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (326210761)>"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p = pn.ggplot(fit, pn.aes('Group', 'fitness')) + pn.geom_boxplot(coef=500) + pn.geom_jitter(fit, pn.aes(colour = \"Group\", shape=\"Group\"), size=2, show_legend=False, width=0.2) + pn.ylim(0, 1.05) + pn.theme_light() + pn.scale_color_brewer(type=\"qual\", palette=6) + pn.xlab(\"\") + pn.ggtitle(\"Fitness\")\n",
    "p.save(filename = '../fitness.png', height=5, width=5, units = 'in')\n",
    "p"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "75397b84-8c85-4b67-bdd9-06f109856bb3",
   "metadata": {},
   "source": [
    "## Efficiency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "e5d60377-9759-45bc-8931-06a641425472",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>U-val</th>\n",
       "      <th>alternative</th>\n",
       "      <th>p-val</th>\n",
       "      <th>RBC</th>\n",
       "      <th>CLES</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>MWU</th>\n",
       "      <td>84.0</td>\n",
       "      <td>two-sided</td>\n",
       "      <td>0.04469</td>\n",
       "      <td>-0.527273</td>\n",
       "      <td>0.763636</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     U-val alternative    p-val       RBC      CLES\n",
       "MWU   84.0   two-sided  0.04469 -0.527273  0.763636"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eff_with_moon = [0.69,0.426,0.674,0.775,0.536,0.54,0.647,0.639,0.69,0.468]\n",
    "eff_without_moon = [ 0.373,0.407,0.5,0.58,0.445,0.451,0.625,0.588,0.543,0.491,0.571]\n",
    "\n",
    "pg.mwu(eff_with_moon, eff_without_moon)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "a2343eb6-04b4-402d-9ce7-59a4cd0a95f3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr th {\n",
       "        text-align: left;\n",
       "    }\n",
       "\n",
       "    .dataframe thead tr:last-of-type th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th colspan=\"8\" halign=\"left\">efficiency</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th></th>\n",
       "      <th>count</th>\n",
       "      <th>mean</th>\n",
       "      <th>std</th>\n",
       "      <th>min</th>\n",
       "      <th>25%</th>\n",
       "      <th>50%</th>\n",
       "      <th>75%</th>\n",
       "      <th>max</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Group</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>With MOON</th>\n",
       "      <td>10.0</td>\n",
       "      <td>0.608500</td>\n",
       "      <td>0.110908</td>\n",
       "      <td>0.426</td>\n",
       "      <td>0.537</td>\n",
       "      <td>0.643</td>\n",
       "      <td>0.6860</td>\n",
       "      <td>0.775</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Without MOON</th>\n",
       "      <td>11.0</td>\n",
       "      <td>0.506727</td>\n",
       "      <td>0.081515</td>\n",
       "      <td>0.373</td>\n",
       "      <td>0.448</td>\n",
       "      <td>0.500</td>\n",
       "      <td>0.5755</td>\n",
       "      <td>0.625</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             efficiency                                                   \\\n",
       "                  count      mean       std    min    25%    50%     75%   \n",
       "Group                                                                      \n",
       "With MOON          10.0  0.608500  0.110908  0.426  0.537  0.643  0.6860   \n",
       "Without MOON       11.0  0.506727  0.081515  0.373  0.448  0.500  0.5755   \n",
       "\n",
       "                     \n",
       "                max  \n",
       "Group                \n",
       "With MOON     0.775  \n",
       "Without MOON  0.625  "
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eff = make_groups(eff_with_moon, eff_without_moon, 'efficiency')\n",
    "eff.groupby('Group').describe()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "ca1f92c5-2a88-43e0-8643-5b7c45e3c638",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:718: PlotnineWarning: Saving 5 x 5 in image.\n",
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:719: PlotnineWarning: Filename: ../efficiency.png\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (327598105)>"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p = pn.ggplot(eff, pn.aes('Group', 'efficiency')) + pn.geom_boxplot(coef=500) + pn.geom_jitter(eff, pn.aes(colour = \"Group\", shape=\"Group\"), size=2, show_legend=False, width=0.2) + pn.ylim(0.3, 0.8) + pn.theme_light() + pn.scale_color_brewer(type=\"qual\", palette=6) + pn.xlab(\"\") + pn.ggtitle(\"Efficiency\")\n",
    "p.save(filename = '../efficiency.png', height=5, width=5, units = 'in')\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "b97c7cb7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>U-val</th>\n",
       "      <th>alternative</th>\n",
       "      <th>p-val</th>\n",
       "      <th>RBC</th>\n",
       "      <th>CLES</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>MWU</th>\n",
       "      <td>64.0</td>\n",
       "      <td>two-sided</td>\n",
       "      <td>0.285129</td>\n",
       "      <td>-0.292929</td>\n",
       "      <td>0.646465</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     U-val alternative     p-val       RBC      CLES\n",
       "MWU   64.0   two-sided  0.285129 -0.292929  0.646465"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "grades_with_moon = [9.50, 12,15,18,11,16,18,10.50,18.5]\n",
    "grades_without_moon = [11,19,17.5,20,9,11,12,11,8,8.5,9]\n",
    "\n",
    "pg.mwu(grades_with_moon, grades_without_moon)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "57a55b78",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>grades</th>\n",
       "      <th>Group</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>9.5</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>12.0</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>15.0</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>18.0</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>11.0</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>16.0</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>18.0</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>10.5</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>18.5</td>\n",
       "      <td>With MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>11.0</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>19.0</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>17.5</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>20.0</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>9.0</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>11.0</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>12.0</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>11.0</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>8.0</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>8.5</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>9.0</td>\n",
       "      <td>Without MOON</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    grades         Group\n",
       "0      9.5     With MOON\n",
       "1     12.0     With MOON\n",
       "2     15.0     With MOON\n",
       "3     18.0     With MOON\n",
       "4     11.0     With MOON\n",
       "5     16.0     With MOON\n",
       "6     18.0     With MOON\n",
       "7     10.5     With MOON\n",
       "8     18.5     With MOON\n",
       "9     11.0  Without MOON\n",
       "10    19.0  Without MOON\n",
       "11    17.5  Without MOON\n",
       "12    20.0  Without MOON\n",
       "13     9.0  Without MOON\n",
       "14    11.0  Without MOON\n",
       "15    12.0  Without MOON\n",
       "16    11.0  Without MOON\n",
       "17     8.0  Without MOON\n",
       "18     8.5  Without MOON\n",
       "19     9.0  Without MOON"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "grades = make_groups(grades_with_moon, grades_without_moon, 'grades')\n",
    "grades.groupby('Group').describe()\n",
    "grades"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "2f120f0e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAi8AAAGzCAYAAADnmPfhAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAAA4NUlEQVR4nO3dd3wUdeL/8ffspiekYUIJAoIIUgQsnIKiggU9CZwiX9pJzCHeWU5PpdhOOD0LegJWQLEc8gNRsRwq0hGwIYqF3ksChPSebHbn9wcSWRI0LElmJ/t6Ph55aD4zu/vesLN55zOzM4ZpmqYAAABswmF1AAAAgJNBeQEAALZCeQEAALZCeQEAALZCeQEAALZCeQEAALZCeQEAALZCeQEAALZCeQEAALZCeQFgOykpKTIMw+oYACxCeQFwQmVlZZoxY4auuuoqNWnSRCEhIYqOjla3bt10xx136Ouvv7Y6IoAAFGR1AAD+affu3UpOTtZPP/2kiy++WHfeeaeaN2+ukpISbdiwQR9++KFefPFFLVu2TJdffrnVcQEEEMoLgCpKS0t13XXXacuWLZo3b55uvPHGKus899xzevPNNxUeHv6791dQUKBGjRrVRVQAAYjdRgCqePXVV7Vhwwbdd9991RYXSQoKCtJf/vIXXXjhhZVjK1askGEYeuONNzR9+nSdc845CgsL05133ilJ2rx5s26//XZ17txZMTExCg8PV5cuXfTMM8/I7XZXeYxDhw5p5MiRaty4sSIjI9WrVy8tX778hLl37NihlJQUNW/eXCEhIWrRooVuu+02ZWZmeq2Xk5OjMWPGqF27dgoPD1dcXJy6dOmiu+++24efFoD6xswLgCreffddSdItt9zi0+2nTp2qQ4cO6ZZbblGLFi0qZ11WrFih5cuX67rrrtMZZ5yh0tJSffLJJxozZox27typl156qfI+8vPzdckll2j79u0aOXKkevTooQ0bNui6665T27Ztqzzm+vXrddlllykiIkKpqalq1aqVtm3bppdffllLly7VN998o5iYGEnS4MGDtXz5co0ePVrdunVTeXm5duzYoSVLlvj0fAHUMxMAjtO4cWMzOjq6yrjH4zEPHz7s9VVQUFC5fPny5aYkMzY21jxw4ECV2xcWFlb7eMOGDTOdTqfXbR5++GFTkjl58mSvdefMmWNKMo9/++rWrZt5xhlnmFlZWV7jX3/9tel0Os0JEyaYpmmaubm5piTzr3/962//EAD4LXYbAagiLy9P0dHRVcYPHTqkhIQEr6/qdrWMHDlSTZs2rTIeGRlZ+f9lZWXKzs5WZmam+vXrJ7fbrW+//bZy+XvvvafY2FjddtttXvcxZMgQtWvXzmvs559/1vr16zVkyBB5PB5lZmZWfrVp00ZnnnmmPvvsM0lSeHi4wsLC9PXXX2vnzp0n9XMB4B8oLwCqiImJUX5+fpXx+Ph4LV68WIsXL9Zbb711wtufddZZ1Y4XFxfr/vvv1xlnnKGwsDA1btxYCQkJuummmyRJ2dnZlevu2LFDZ555pkJCQqrcT8eOHb2+37RpkyTpiSeeqFKuEhIStGXLFh06dEiSFBISoueee04bN25U27Zt1b59e40aNUrz58+v9rgbAP6HY14AVNG5c2etXLlSO3fuVJs2bSrHQ0JCdMUVV0g68lHqE4mIiKh2fPjw4frwww81atQo9e7dW6eddpqCgoK0bt06jR8/Xh6Px6e8R2935513Kjk5udp1jv1U1C233KLk5GR9+umn+vzzz7VkyRLNnDlTPXr00MqVKxUWFuZTDgD1g/ICoIpBgwZp5cqVeuWVV/TEE0/Uyn3m5eXpww8/1IgRIzRjxgyvZdu2bauyftu2bbV9+3aVl5dXmX3ZuHGj1/fHzvQcLVe/p0mTJkpJSVFKSopM09QDDzygJ598UnPnzlVKSkoNnxUAK7DbCEAVo0aNUseOHfXMM8/onXfeqXYd0zRP6j4dDke1tysoKNCzzz5bZf3rr79eubm5Xp9AkqS5c+dWKTvdunVTly5dNHPmzMpdSMdnPXz4sKQju66Ki4u9lhuGoXPPPVeSlJWVdVLPC0D9Y+YFQBVhYWH6+OOP1b9/fw0ePFgXX3yxrr76ajVv3lxFRUXasWOH5s2bJ0lq3bp1je6zUaNG6tevn2bPnq3Q0FD94Q9/0IEDBzRz5kw1adKkyvr33Xef5syZo3vuuUc//vijLrjgAm3cuFGvvfaaunTpop9++qlyXcMw9NZbb6lPnz4699xzlZKSoi5dusjlcmn37t364IMPNHLkSE2YMEFbt25V7969NXDgQHXq1EkJCQnauXOnpk2bpkaNGun666+vlZ8hgDpk7YedAPiz0tJSc9q0aeYVV1xhJiQkmEFBQWZUVJR5zjnnmLfddpv59ddfe61/9KPSr7/+erX3l5WVZd56661mUlKSGRoaarZv396cNGmSuWTJkmpvl56ebo4YMcKMi4szw8PDzZ49e5rLli0zR44cWeWj0qZpmvv27TNvv/12s02bNmZISIgZGxtrdunSxbzrrrvMDRs2mKZpmpmZmeY//vEPs3v37mZcXJwZGhpqtmrVykxJSTE3bdpUKz83AHXLMM2TnPsFAACwEMe8AAAAW6G8AAAAW6G8AAAAW6G8AAAAW6G8AAAAW6G8AAAAW6G8AAAAW6G8AAAAW6G8AAAAW6G8AAAAW2mwF2YsKSlReXm51TEAAMBJCAkJUXh4+G+u0yDLS0lJiVasWCG32211FPihRo0aqaCgwOoYQMBiG8RvcTqduuyyy36zwDTI8lJeXi63261u3bqpUaNGVseBn8nJyVFcXJzVMYCAxTaIEykoKND69etVXl4eeOXlqEaNGikmJsbqGPAzhYWFvC4AC7EN4lRxwC4AALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALAVygsAALCVIKsDuFwuTZs2TT/88IMKCgp02mmnafDgwbr00kslSXv27NHzzz+v3bt3q0mTJho9erS6du1qcWoAgB3sPlyo5nERCgnib/WGxPJ/Tbfbrfj4eD322GOaO3eubr/9dr388svavHmzKioq9Oijj6pHjx6aM2eOhgwZoieeeEK5ublWxwYA+LnMgjL9+eUvNH3pNqujoJZZXl7CwsI0fPhwNW3aVIZhqGPHjjr77LO1adMm/fTTTyorK9OgQYMUHBysSy65RC1bttSaNWusjg0A8HNvrtqpCrepeV/vUU5RudVxUIssLy/HKy0t1fbt29WqVSvt3btXrVu3lsPxa8w2bdpoz549FiYEAPi7zIIyvb92n8xfvn9r9S5L86B2WX7My7E8Ho+mTJmidu3aqXv37tq6dasiIyO91omMjFRGRkaV26alpSk9PV3SkeNowsLClJOTo8LCwnrJDvsoLS1VWlqa1TGAgFRUVKT58+fr+uuvr/L+Xptmrkmv/H+X29TbX+1R37Zhign3q197OI7L5arRen7zr2iapl566SVlZ2dr4sSJMgxD4eHhKioq8lqvqKhI4eHhVW6flJSkpKQkSVJeXp5WrVqluLg4xcTE1Et+2EdaWlrlawVA/Tp48KDeffddpaSkqGnTpnXyGJkFZVq0aYMqPGblmGFIS3eU6s6r29fJY6J25OXl1Wg9v9htZJqmpk2bpl27dmnChAmV5aRly5bas2ePPB5P5bq7du1Sq1atrIoKAPBzb67aKfO4MRfHvjQoflFepk+fri1btmjixImKiIioHO/SpYtCQkI0f/58uVwurV69Wnv27FGvXr0sTAsA8Gdrd2TJ7Tm+vhwpMBv259Z/INQ6y3cbZWRk6JNPPlFwcLBSU1MrxwcNGqTBgwfroYce0gsvvKC5c+cqMTFR999/v2JjY60LDADwa7P+1lPlbk+VcUNSRKjlv/ZQCyz/V0xMTNRHH310wuWtW7fWM888U4+JAAB2FhzkUDAnpWvQ+NcFAAC2QnkBAAC2QnkBAAC2QnkBAAC2QnkBAAC2QnkBAAC2QnkBAAC2QnkBAAC2QnkBgAC24Lv9euerPVbHAE6K5WfYBQBYo6DEpWc+2aQKt6k+nZqqcaNQqyMBNcLMCwAEqLlf7pbbY8owpP+u3mV1HKDGKC8AEIAKSlya/cVuudymXG5T732zV1kFZVbHAmqE8gIAAejorMtRzL7ATigvABBgjp11OYrZF9gJ5QWQZJaXq2j2/1PmkGHKHDpcRXPmyiwvtzoWUCfeW7tPpS6PDENeXxUeU3O+3G11POB38WkjBDyzvFyZQ4epfN13ksslSSr74guVfPCBGs9+S0YQmwkalo5JMfrT+S2qXda1VVw9pwFOHu/KCHjFH3yo8m/XSRUVvw5WVKjsy69U8vHHihgwwLpwQB3o0baxerRtbHUMwGfsNkLAK/3sM+/icpTHo9JPF9Z/IADAb6K8IKAUFhZqzpw5Kiws/HUwKOjIDv/jGYYUHFx/4QAANUJ5QUApLCzU3LlzvcpLRHKy5Kh+UwhPTq6vaACAGqK8IOCFXdNPYX+89kiBcTgkp1NyOBQ+cIDCruhrdTwAwHE4YBcBz3A4FP/Siyq78UaVLFwoGQ6FX9tPob17y6hudxIAwFKUF0CSYRgK63O5wvpcbnUUAMDvoLzAdjwFBSqc+ZpKPvqfZBiKGDhAkX9JlSMiwrJMpssls7BQRkyMjBMcPwMAqB2UF9iKp6REhwder4odOypPKJf/nx0q+eQTJXzwvozQ0HrNY5aXK/+pSSp6878yS0rkSEhQ9H33KnLE8HrNAQCBhPLi53Jzc1VaWmp1DL/heeddmdu3e5+XxeWSa+MmHXjzv3Ik9//N22dkZHj991S5H/6ntGhxZR7P4cPKvf8B5eXnyXH99bXyGP4uLCxMsbGxVscAEEAoL34sNzdXV111lTwej9VR/MZD2Tm6oJoTynkqKvTFU0/p6RnTa3Q/qampp5zlNLdbr2ZkqsohvR6Psp54SqkzZ8oMgAN+HQ6HFi1aRIEBUG8oL36stLRUHo9Hr732mhITE62O4xfc9z8gLVkqHVfoHE6nLr7qKl36yD/rLYu5arU8994nud1VlsV7PPpozhwZ0dH1lscKGRkZSk1NZXYQQL2ivNhAYmKimjZtanUMv1A6YoSyliytusDj0WkjRii0Hn9Ors6dlFFNcZEkIzxcTdu04aKOAFAH+FgEbCW0z+WKHHnTkW9CQo58SYr6660K6XlRvWYJPvtsBXfvfuTyAl4LghV5cwrFBQDqCO+usBXDMBT72KOKGHyjSj9bJBmGwq+5RsGdOlqSp/FrryrrL6Pk+u77I2fm9XgUPmCAosfcZ0keAAgElBfYUsg55yjknHOsjiFnYqIS//eRXJs2yZ1+QEEdOigoqbnVsQCcovScEs1atVP3/vFsBTnZSeFvKC9ALQg++2wFn3221TEA1JLpS7fps58OqGOLGPU/t4XVcXCcBlteIiIiZJqmKqr5WK1d2Dk7AktFRQWvV9TI0deJP79m9mUVa9FPByRJ05dt15WdEpl9qSemadZoPf41AAA4xmuf75TTceQcTTlF5Vr400GLE+F4DXbmpbi4WIZhKMjGn/iwc3YElqCgIF6vqJGjrxN/fc3szSrSkp8P6ejf/26PqZkrduq67i2YfakHRg1P7Mm/BAAAv5i5fIecTu9foNlF5fr0h3SLEqE6lBcAACSl5xw51qXC7X3chdtjasay7TU+HgN1z//m7AAAsEBokFPXdU9Subvq9eTiI0NqvEsDdY/yAgCApMaNQvXgwM5Wx0ANsNsIAADYCuUFAADYCuUFAADYCuUFAADYCuUFAADYCuUFAADYCuUFAADYCuUFAADYCuUFAADYCuUFAADYCuUFAADYCuUFAADYCuUFAADYCuUFAADYCuUFAADYCuUFAceTk6OKnbtklpdbHQUA4APKCwKGJzdXWaNv1YFzuunQJb11oGt3Fb72utWxAAAnKcjqAEB9ME1TWSk3q3z9D5LHc2QsP195j0yQERmpyP8bbHFCAEBNMfOCgOD68UeVr/1Wcrm8F3g8Kpgy1ZpQAACfUF4QECq2bZdCQqpd5t63T6Zp1nMiAICvKC8ICM7WravOuhxd1qyZDMOo30AAAJ9RXhAQQs47V8GdOkrBxx3m5XQq6va/WRMKAOATygsCgmEYavzWLIVc0OPXwdBQNbr7LkWOHGldMADASePTRggYzoQEJbzztir275cnM1NBZ54pR1SU1bEAACeJ8oKAE9SihdSihdUxAAA+YrcRAACwFcoLAACwFcoLAACwFcoLAACwFcoLAACwFcs/bbRgwQItW7ZMu3fv1kUXXaQxY8ZULhs1apRyc3PlcBzpWAkJCXrxxRetigoAAPyA5eUlPj5egwcP1vr161VQUFBl+f3336/zzjvPgmQAAMAfWV5eevbsKUnauXNnteUF0saNG3Xw4EGrYwBVZGdnWx0BQACyvLz8nilTpsg0TbVs2VIjRoxQx44drY5U78aOHWt1BNQTwzR1TXGJrisqVqzHoy3BwZrbKFJbTnBFbAAIRH5dXu655x61bdtWkrR06VJNnDhRzz//vBITE6usm5aWpvT0dEmSy+VSWFiYcnJyVFhYWK+Za9Phw4etjoB6dmt+ga4sLqncMLuWl6trVrkeio/TxlD/LTAHDx6U2+22OgZs4Oj7Gq8ZVMflctVoPb8uL8fOslx77bVatWqV1q1bp2uuuabKuklJSUpKSpIk5eXladWqVYqLi1NMTEy95a1tTqdTkjRp0iTFx8dbnAZ1zXHokOJTR8k4ZswpyTQM/SuxiXL/87RV0U4oOztbY8eOVdOmTdW0aVOr48AGjr6v8ZpBdfLy8mq0nl+Xl+M5HA6Zpml1jHrXsWNHNvIAUDz/feWEhEjl5V7jhmkqeMsWde3aVYZhnODW1uBYLABWsLy8uN1uud1ueTweeTwelZeXy+FwKCcnRxkZGTrrrLMkScuWLdO2bdt0xx13WJwYqBuO2FjpBNPoRmSk3xWXQJKbm6vS0lKrYzQIGRkZXv9F7QgLC1NsbKzVMeqN5eXl7bff1ty5cyu/X7Nmjfr06aPrr79eM2bM0IEDBxQUFKTTTz9dDz/8sJo1a2ZhWqDuhF5ysRyxsfJkZ0vHzjAGByti2FDrggW43NxcXXXVVfJ4PFZHaVBSU1OtjtCgOBwOLVq0KGAKjOXlZdiwYRo2bFi1y6ZOnVrPaQDrGMHBavzm68ocPkJmUbHkdErl5Qq54AJFjx3z+3eAOlFaWiqPx6PXXnut2g8LAFbLyMhQampqQM0OWl5eAPwqpHt3NVv3rUoWLZIn47CCu3VTyPnnscvIDyQmJnLsGeAnKC+AnzHCwxUxYIDVMQDAb3FhRgAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCuUFwAAYCtBVgeoKxERETJNUxUVFVZH8ZmdsyOwVFRUNNjXa0N9Xmh4GsJ2aJpmjdZj5gUAANhKg515KS4ulmEYCgqy71O0c3YElqCgoAb7em2ozwsNT0PYDg3DqNF6zLwAAABbobwAAABbobwAAGqFq8JjdQQECMoL/JpZUSGzrMzqGAB+x76sIl391DJ9tzvb6igIAJQX+CV3Vpay77hT6W3bKb3Nmcron6zydd9ZHQvACcxcsUPF5W69tHhrjT/uCvjKp/KycOFCzZkzp/L7ffv26corr1SLFi2UkpKioqKiWguIwGOWlyvzT9er5H8LpF/OWeD6fr0O3zBIrs2bLU4H4Hj7sor02U8HJEkb9ucx+4I651N5+ec//6m0tLTK7++44w5t2rRJQ4YM0cKFC/XPf/6z1gIi8JR+tkgVu/dUFhdJkmlKpqmCF1+yLhiAas1csUNOx5GPuBqG9PKSbcy+oE75VF62bdumrl27SpLy8/O1cOFCTZkyRc8884yefPJJzZ8/v1ZDIrCU//ij5KjmpVlRwa4jwM8cnXWpcB8pKx6T2RfUPZ/KS0VFhRy//HL5/PPPZZqm+vXrJ0lq06aNDh48WHsJEXCczZod+fPteA6HnElJ9R8IwAkdO+tyFLMvqGs+lZcOHTpo9uzZKioq0owZM9SzZ09FRUVJkg4cOKDGjRvXakgElvCBA2U4HNUWmKhRqRYkAlCdMpdbi346ILfblMNQ5Zcp6ef9edqbVWx1RDRQPp1H+OGHH9aNN96oN998U06nUwsWLKhctnDhQp177rm1FhCBxxkfp8azZyn7llvlyc09UmIcDjUac5/Cr77a6ngAfhEa7NTMWy5Ufqmr6rIgp06Pj7AgFQKBT+UlOTlZmzZt0vfff69zzjlH7dq1q1x20UUX6Zxzzqm1gAhMoRdeqKbffauyL7+SWVKs0B495IiLszoWgOOcnRRjdQQEIJ+v4NSmTRu1adOmyvjo0aNPKRBwlBEcrLDel1gdAwDgZ3w+SV1mZqbGjx+vvn376qyzztKGDRskSVOnTtVXX31VawEBAACO5VN5+e6779SuXTvNnTtXLVq00I4dO1T2yync09LSNHny5FoNCQAAcJRP5eUf//iHLrroIm3btk0zZ870+jjcH/7wB2ZeAABAnfHpmJe1a9dq/vz5Cg4Oltvt9lqWkJCgjIyMWgkH1CfTNGVUd34ZIMAUlVXI7TEVHR5sdRSgWj7NvERGRio/P7/aZXv37uU8L7AN0zRV+OpMHTj3fKW3aKmDPS9W8bvvWR0LqHMzlm3TV9szq112z1vrdNvraznJHPyWT+Xl6quv1mOPPaasrKzKMcMwVFJSoqlTp+raa6+ttYBAXcqf9LTyHn1MnkOHJEnuPXuU8497VDTrLYuTAbWjvMKjv8z4yquobDuYr9dW7tQTH21Qhdvjtf73u7P1495c7cgo0Jfbqi83gNV8Ki9PPfWU8vPz1a5dOw0ePFiGYeihhx5Sx44dlZWVpccee6y2cwK1zpOXp8KXp3lfAFKSPB7lT5ok8/hxwIYWfJ+mDWl5mvzpZnk8R2ZSZizbLqfDUGZBmRb9cjXoo6Yt3Va5+/QlTvEPP+XTMS9JSUlav369Jk+erMWLF6tt27bKysrS8OHDdc899yg+Pr62cwK1zrVli+SqemZQSfJk58h98KCCWrSo51TwVxs3brTdddtcblMvLz4sSdqbVaQ3F36thEinVm359aKJzy/cqCaeDDkdhrZlluuHvbmVy3YcKtBbn32jLk1D6zs6TkJ2duBdBNPnk9TFxsZq4sSJmjhxYm3mQTU4ALpumL91cK7DocOlpTJs9suqvgXSa3Ps2LFWRzhpRssecnS6TobDKY/Ho2lLtskszpKRcJYMh1OSlF3k0l8nvigzbb0cF94iI+70ymUe06MXFm6Se/ULVj4NoAqfywvqXlhYmBwOh1JTuRhhXXk8OFjtXS6vDcElaU1IiCYPGWJVLFtxOBwKCwuzOgaO53DKcVafyiJiGA6ZUafJiErw/lSd4ZCj/ZVyl+TJ0bi1110YhkNmdFMZCWfJPLy1HsMDv63G5eWMM844qY+R7ty506dA+FVsbKwWLVqk0tJSq6M0GBkZGUpNTdVrr72mxMREmYcPy3Pn36XtO6TgYKm8XMHnnas+z/5HfX+5Ujp+W1hYmGJjY62OUecmTZpkq13in+8q1ts/FMh9zCErhlH1MEfDMKTwWHUbeJt+PlRe7fLeN96qP5/LNYz8VXZ2ti1nBk9FjcvLgAEDvMrLu+++q/z8fF1xxRVq0qSJDh06pCVLligmJkaDBg2qk7CBKBB+KVghMTFRTZs2lZo2lbl8mcrWfKGS+e+rYv9+BZ3eQhGHDyv0zDOtjgk/0rFjxyOvGZv41/LPZUoKDfq1sFR4TLk9pnq2O00J0d6zZf27J+m0RtUf2xIfFaqQIJ+vJoM6ZrdjsWpDjcvLlClTKv//6aef1umnn66FCxcqOjq6cjwvL0/XXHONmjRpUqshgbpkFhQo75+PqGLnTsnlUrnTqeK35ynqrr8rZsx9VscDfHL3NR10KK+kyrjDMHRll2acgA625tMxL88995xeeuklr+IiSTExMRo/frxuu+02jRs3rlYCAnWtcPqMyuIiSfrlrNGFU6Yq4k8DFcwMDGyod4dEqyMAdcanecDs7Gzl5eVVuywvL085OTmnFAqoT8UffFj9R6ZDQ1X66cL6DwQA+E0+lZe+fftq3LhxWrlypdf4ihUrNH78ePXt27dWwgH14rdOwsUJugDA7/hUXqZPn67mzZurT58+io+PV/v27RUfH6++ffuqWbNmmjZtWm3nBOpMeHL/I580Ol5ZmcL6XV3/gQAAv8mnY16aNWumtWvXauHChfrmm2904MABNWvWTD169FC/fv1qOyNQpxr97a8q/fRTVezZe2T3kdMpeTyKuu1vCj7rLKvjAQCOc0onqevXrx9lBbbniIlRwqefqHjePJUuXylHdCNF3HijwnpfYnU0AEA1TvkMu8XFxdWeRM1OJ3MCHBERikpJUVRKitVRAAC/w6fyYpqmHnvsMU2fPl0HDhyodh33Lx83BQAAqE0+lZfJkyfr2Wef1dixY/Xggw/qoYcektPp1Ny5c1VeXq4HH3zwpO5vwYIFWrZsmXbv3q2LLrpIY8aMqVy2Z88ePf/889q9e7eaNGmi0aNHq2vXrr7EBgAADYBPnzaaOXOmJk6cWHkthYEDB+qRRx7Rhg0bdPbZZ2v79u0ndX/x8fEaPHiwrrrqKq/xiooKPfroo+rRo4fmzJmjIUOG6IknnlBubq4vsQEAQAPgU3nZvXu3unXrJqfTqeDg4Moy4XA4dNttt+mNN944qfvr2bOnLrzwwipn7P3pp59UVlamQYMGKTg4WJdccolatmypNWvW+BIbAAA0AD6Vl8aNG6uwsFCS1LJlS3333XeVyzIzM1VcXFwr4fbu3avWrVvL4fg1Zps2bbRnz55auX8AAGA/Ph3z0qtXL61du1bXXnuthg0bpgkTJujgwYMKDg7WK6+8Umtn2C0pKVFkZKTXWGRkpDIyMqqsm5aWpvT0dEmSy+VSWFiYcnJyKksWIEmHDx+WdOQqrBxUjpo4+poB/F1DeF9zVXeplmr4VF4mTJigtLQ0SdIDDzyg3NxczZkzRyUlJbryyiv1/PPP+3K3VYSHh6uoqMhrrKioSOHh4VXWTUpKUlJSkqQj11datWqV4uLiFBMTUytZ0DA4nU5JUtOmTdW0aVOL08AOjr5mAH/XEN7XTnTdxOOd9G4j0zSVkJCgXr16SZJCQ0M1depUpaWlKTs7W2+//bYSE2vnaqYtW7bUnj175PF4Ksd27dqlVq1a1cr9AwAA+znp8uJyuZSYmKglS5bUWgi3263y8nJ5PB55PB6Vl5eroqJCXbp0UUhIiObPny+Xy6XVq1drz549lcUJAAAEnpPebRQSEqIWLVrU6n61t99+W3Pnzq38fs2aNerTp4/uvvtuPfTQQ3rhhRc0d+5cJSYm6v7771dsbGytPTYAALAXn455uf322/Xss8/qqquuUlhY2CmHGDZsmIYNG1btstatW+uZZ5455ceAPZlut8ySEhmRkTIMw+o4AAA/4FN52bt3r7Zu3aqWLVvqsssuU5MmTbx+sRiGoalTp9ZaSAQes7xc+c88q6I33pBZVCRn8+aKHjtGETcOsjoaAMBiPpWXBQsWKDQ0VKGhoVq7dm2V5ZQXnKqce8eo5H//k3752Jw7PV0599wrSRQYAAhwPpWXXbt21XYOoFLF/v0qmT+/6gKPR/mTnlb4oBt83oUUFRWlIUOGKCoq6hRTAgCs4lN5+e9//3vCZQ6HQzExMeratatatmzpczAELtfGjVJQkFRRUWWZOz1dZlGRDB/LR1RUlIYOHUp5AQAb86m8pKSkVP7la5pm5fixY4ZhaODAgZo1a5YiIiJqISoChbNZs2qLiyQZEREyqjlJIQAgcPh0baPvvvtObdu21b/+9S/9+OOPOnjwoH788UdNmDBBbdq00eLFizVjxgwtWbJE48ePr+3MaOCCO3dWUKeOR2ZfvBYEK/LmFBmc8RQAAppPMy/jxo3TLbfcojFjxlSOJSYmqnPnzgoNDdXjjz+upUuXKjMzU88//7yee+65WguMhs8wDJ32xhvKuvlmuX7eULkLKfy66xR9371WxwMAWMyn8rJ69Wrdd9991S7r3r27Jk6cKEnq0aMHFzWDT5zNmylh4ady/fyz3OnpCu7YUUGnn251LACAH/Bpt1FCQoLee++9ape98847SkhIkCQVFBRwNlz4zDAMhXTpovCrr6a4ADZgmqb+8/EmbU6v2cX1AF/5NPNy//33629/+5t27typ/v37KyEhQYcPH9aHH36oZcuWadq0aZKkZcuWqUePHrUaGACskJGRYXUEv7duT77e+WavftyTqaeub1ftOjszS9QozKmEqJB6TtdwBeJr06fycuutt6pZs2b697//rXvvvVcVFRUKCgpS9+7d9eGHH6p///6SpEceeUTBwcG1GhgA6lNYWJgcDodSU1OtjuL3nBffLkU31eaDRep/050ys487J5gjSM6+Y6WibLm/mGZNyAbK4XDUyuV67MKn8iJJycnJSk5Olsfj0eHDh5WQkCCHw3svVFxc3CkHBAArxcbGatGiRSotLbU6il9btydfj32yS6YkhyF1GPj3KrMvH/1wWG98mS53cITGPvmyendmd3BtCQsLC6jDNHwuL0c5HA41adKkNrIAgF8KpF8KvjBNU3Pf3ykZkkzJY0pbDxUrrSRE550RL0kqdbn17vcb5TElmaYWbCnVjX2bcMFV+MSnA3YBADjqy+2Z2n6oQMecs1SGIb28ZGvl9x98u0/F5UdOPmk4HNqWUax1u7LrOyoaCMoLAOCUvLJsu1dxkY7Mvvy8P0/r9+So1OXWayt3qsJ97BnZpZeXbPM6SztQU6e82wgAYG9ujymnw/fdN307NdWZTRtVGXcYhhpHheiDb/epoMTltcxjShvS8rRuV7bOb9PY58dGYKK8AEAA++zHdL28ZJvm3NFL4SG+/UoYcfEZv7l89+HdCg46MtFvmqbKy8sVEhIih2Fo9+EiygtOGuUFAAJUhdujFxZt1eGCMs1fu1/De7Wuk8cZn9xJ45M7SZIOHjyo6667Tu8sWKCmTZvWyeOh4eOYFwAIUJ/+kK7sonJJ0huf71BJefVXcwf8DeUFAAJQhdujGcu2y+05csBsicut+Wv3W5wKqBnKCwAEoGNnXSSpwm3qjc93qLTcbWEqoGYoLwAQYI6fdTmqxOXW/G/3WZQKqDnKCwAEmK93ZOlwQZmcDkPBzl+/3B5T877aY3U84HfxaSMACDDntY7XpKHd5anmBHFNogPn4n6wL8oLAASYsBCnendIPOX78XhMTZj/kwZf2FKdW8SeejCghthtBADwybKNh7TopwN69pNNnOYf9YryAgA4aR6PqWlLj1x4cVNavr6t4UUWo6KiNGTIEEVFRdVlPDRwlBcAwElbtvGQ0nNKJf16BemazL5ERUVp6NChlBecEsoLAOCkHJ11OXrAr8c8udkX4FRRXgAAJ+XYWZejTmb2BThVlBcAwEmZuWK7TNNUkMOo/JKkjWn5+mFvrrXhEBD4qDQA4KTc0KOl0nNKqow7DKlZLOeJQd2jvAAATsqgHi2tjoAA12DLS0REhEzTVEUFl3iHN8MweF0AFmIbxInU9JgpjnkBAAC20mBnXoqLi2UYhoKCGuxThI9M0+R1AViIbRAnYhhGjdZj5gUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANgK5QUAANhKkNUBfs+UKVP0+eefKyjo16gvvviiEhISLEwFAACs4vflRZIGDBigkSNHWh0DAAD4AXYbAQAAW7HFzMtnn32mzz77TKeddpr69++vK6+80upIAADAIn5fXvr376/U1FRFRkZqw4YNeuqppxQZGamePXt6rZeWlqb09HRJksvlUlhYmHJyclRYWGhFbPix0tJSpaWlWR0DCFhsgzgRl8tVo/X8vry0bdu28v/POecc/fGPf9SaNWuqlJekpCQlJSVJkvLy8rRq1SrFxcUpJiamXvPC/6WlpVW+VgDUP7ZBnEheXl6N1rPdMS+GYcg0TatjAAAAi/h9eVm9erWKi4vl8Xi0ceNGffzxx7rwwgutjgUAACzi97uNFixYoBdffFEej0ennXaaRowYod69e1sdCwAAWMTvy8uTTz5pdQQAAOBH/H63EQAAwLEoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFYoLwAAwFaCrA5QVyIiImSapioqKqyOAj9jGAavC8BCbIM4EdM0a7QeMy8AAMBWGuzMS3FxsQzDUFBQg32K8JFpmrwuAAuxDeJEDMOo0XrMvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFuhvAAAAFsJsjpATRQWFurFF1/Ud999p/DwcP3pT3/SgAEDrI4FAAAsYIvyMn36dLlcLr3++uvKyMjQww8/rBYtWui8886zOhoAAKhnfr/bqLS0VGvWrNGf//xnRUREqHXr1rrqqqu0ePFiq6MBAAAL+H15SUtLk2maatWqVeXYGWecob1791qYCgAAWMXvdxuVlpYqIiLCaywyMlIlJSVeY2lpaUpPT5ckuVwuhYWFKScnR4WFhfWWFfZQWlqqtLQ0q2MAAYttECficrlqtJ7fl5ewsLAqRaW4uFjh4eFeY0lJSUpKSpIk5eXladWqVYqLi1NMTEy9ZYU9pKWlVb5WANQ/tkGcSF5eXo3W8/vdRkdf4MfuJtq1a5datmxpVSQAAGAhvy8vYWFh6tWrl2bNmqXi4mLt2bNHixYt0pVXXml1NAAAYAG/320kSbfeeqteeOEFpaSkKDw8XDfccAMfkwYAIEDZorxERUVp/PjxVscAAAB+wO93GwEAAByL8gIAAGyF8gIAAGyF8gIAAGyF8gIAAGyF8gIAAGyF8gIAAGyF8gIAAGyF8gIAAGyF8gIAAGzFFpcH8FVBQYHVEeCHXC5XjS+7DqD2sQ3iRGr6e7tBlpeQkBA5nU6tX7/e6igAAOAkOJ1OhYSE/OY6hmmaZj3lqVclJSUqLy+3Ogb80IYNG9SpUyerYwABi20QvyUkJETh4eG/uU6DnHmRpPDw8N998ghMwcHBiomJsToGELDYBnGqOGAXAADYCuUFAad58+ZWRwACGtsgTlWDPeYFAAA0TMy8AAAAW6G8AAAAW6G8wC8NHjxYaWlpJ1z+wAMP6NNPP63HREDDwfYFu6O8oM69++67evDBB73GHnjgAd16661eY//5z3/00ksvSZLmzZunpKQkSdKUKVP05ptvnlKG5ORkDRkyRGVlZV7jd911l5KTk7V///7Ksf379+vxxx/X0KFDNXjwYI0dO1br1q2rcp/Lly/XXXfdpUGDBmnEiBGaPHmysrOzK5cfOnRIycnJGj9+vNft3nzzTU2ZMuWUng9wlD9sXyejJsVo1KhRGjhwoA4fPuw1/u9//1vJycle22N2drYmT56sESNGaNCgQbrrrru0fPnyKve5bt06jR07VoMHD9bQoUP1+OOPe2330pH3idGjR6uioqJy7NNPP9UDDzzgy1NFHaK8oM517txZW7ZskcvlknTk1OC7d++W2+1WVlZW5XobNmxQ586d6yxHXFycvvrqq8rvd+7cWeVEhgcPHtS4cePUrFkzTZ8+XbNmzVK/fv00adIkffnll5XrffTRR5o5c6aGDx+uOXPmaOrUqTJNU+PGjVNhYaHXfe7bt6/a8gPUBn/Zvmpbs2bNvEpIXl6eNm/erNjY2MqxwsJCjRs3Th6PR1OnTtWcOXM0YsQIzZw5Ux999FHlel9++aUmTZqkq6++WrNmzdL06dPVvHlzjRs3TgcPHvR63KKiIi1atKjOnx9ODeUFda5du3ZyOBzaunWrJGnLli0644wz1KVLF/3888+SjpSGzMxMdenSRZIqZ0M++eQTrVy5Uh9++KEGDx7sNYuRlZWlBx98UP/3f/+nsWPHKiMj4zdzXH755Vq6dGnl90uXLlWfPn281pkzZ47OPPNM3XzzzYqOjlZoaKj69OmjQYMGaebMmTJNU8XFxZo9e7ZGjx6tHj16KDg4WI0bN9bdd9+tkJAQrzdNSbrhhhs0a9Ys8cE+1AUrtq+tW7dqzJgxGjJkiO68806tXbu2ctnxMzn79+9XcnKyJOmNN97Qxo0b9eqrr2rw4MF69tlnT/i8Lr/8cq/ysmLFCl144YVep43/6KOPFBISon/84x9q3LixgoODdcEFF+iWW27R7NmzVVxcLNM0NXPmTN14443q27evQkNDFR0drZSUFJ155pmaM2eO1+PecMMNmjdvXpVZWvgXygvqnNPpVIcOHSrfSH/++Wd16tRJnTp10oYNGyrHkpKSFBcX53Xba6+9VpdeeqkGDBigefPm6cknn6xctnz5co0ePVpvvfWW4uPjNXv27N/MccEFF2jXrl3KyspSRUWFVq9eXaW8rF+/XhdffHGV215yySXKyMhQWlqaNm/erLKyMvXs2dNrHYfDoZ49e+r777/3Gu/Xr58KCwu1evXq3/lJASevvrevwsJCTZgwQVdccYVmz56t1NRUTZo0Sfv27fvdrCkpKerYsaNGjRqlefPm6Z577jnhum3btlVQUJA2b94sSVq2bJn69u3rtc7333+vnj17yuHw/lXWq1cvlZWVafPmzUpLS1NGRka12/XFF19c5Rp4PXr0UGJiohYsWPC7zwfWobygXnTu3LnyzfXodU06derk9YZ79K/Cmurbt69atWql4OBg9e7dWzt27PjN9YODg3XJJZdo+fLl+vbbb9W6dWs1btzYa538/HzFx8dXue3RN/38/Hzl5+crOjpaQUFVr64RFxen/Px8r7GgoCANGzZMs2fPltvtPqnnCNREfW5fa9euVUJCgq6++mo5nU51795dPXr00MqVK2v3Sf2SYdmyZZW7eDt06OC1/ETba1BQkBo1alS5vUqqdr34+Pgq26sk3XTTTXrvvfeq7AKG/6C8oF507txZmzdvVmlpqbZv364OHTqoWbNmKikpUU5Ojn7++eeT3h9/7F+RoaGhKi0t/d3bHH0zrG6XkSRFR0d7HXR7VE5OTuXy6Oho5efnex3Ud+x60dHRVcYvu+wyBQUFacmSJb+bEThZ9bl9ZWdnq0mTJl7rJiYmeh1fU1suu+wyffnll1q4cOFJba8VFRUqKCio3F6P5j5ednZ2tdtr586d1b59e73//vu18CxQFygvqBdnnXWWpCNH7p9++ukKDQ2VJHXs2FErVqxQRkbGCf8yNAyj1nK0bdtWTqdTGzZs0EUXXVRledeuXavdvbNq1SolJCQoKSlJHTp0UEhIiL744guvdTwej7744gt17dq1yu0dDodGjBiht99+m6udo9bV5/YVHx+vQ4cOeY1lZGRUzmKGhYV5HS9ytPj78nixsbFq3769Fi9eXG156dq1q7744gt5PB6v8TVr1igkJEQdOnRQUlKSEhISqt2uV69eXe32Kkl//vOftWDBAuXm5tY4L+oP5QX1IigoSB06dND777+vTp06VY536tRJ77//frX744+KjY2t8omAUzFu3Dg9+uijXgf+HTV06FBt3bpVr7/+uvLz81VWVqbly5fr3XffVWpqqgzDUEREhIYNG6YZM2Zo7dq1crlcysrK0pQpU1RWVqYBAwZU+7gXXnihGjdurBUrVtTacwGk+t2+zj//fGVkZGjx4sVyu91av369vvnmG1166aWSpDZt2ujbb79VXl6eCgoK9N57753S440ePVqPP/54lV28kjRgwACVlZVpypQpysrKksvl0tq1a/XKK69o2LBhioiIkGEYSk1N1TvvvKNly5aprKxM+fn5euONN7R161YNHTq02sdt06aNzj//fI598VOUF9Sbzp07Kzc31+vN9ejYb+2Pv/LKK5Wenq6hQ4dWOZ+FL1q0aKG2bdtWu6xZs2aaNGmS0tPTNXr0aI0YMUIff/yxxowZo169elWuN3DgQN18882aNWuWhg4dqr///e+SpKeeekqNGjU64WPfdNNNKigoOOXnAByvvravRo0a6ZFHHtFnn32m4cOH69VXX9W9996r008/XdKRTwm1b99et956q8aNG1dlhrN///765ptvNHToUE2ePPl3Hy8xMVFnn332CbM89dRTkqS///3vGjp0qGbNmqXU1FQNHDiwcr1evXrpvvvu0yeffKIRI0Zo9OjRSktL09NPP61mzZqd8LGHDx+u4uLi382I+seFGQEAgK0w8wIAAGyF8gIAAGyF8gIAAGyF8gIAAGyF8gIAAGyF8gIAAGyF8gIAAGyF8gIAAGyF8gIAAGyF8gIAAGyF8gIAAGzl/wMnd2eyawII5QAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (326840193)>"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p = pn.ggplot(grades, pn.aes('Group', 'grades')) + pn.geom_boxplot(coef=500) + pn.geom_jitter(grades, pn.aes(colour = \"Group\", shape=\"Group\"), size=2, show_legend=False, width=0.2) + pn.ylim(0, 21) + pn.theme_light() + pn.scale_color_brewer(type=\"qual\", palette=6) + pn.xlab(\"\") + pn.ggtitle(\"Grades\")\n",
    "p.save(filename = '../grades.png', height=5, width=5, units = 'in')\n",
    "p"
   ]
  }
 ],
 "metadata": {
  "full-user-track-cell": "",
  "full-user-track-date": "",
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.2"
  },
  "vscode": {
   "interpreter": {
    "hash": "aee8b7b246df8f9039afb4144a1f6fd8d2ca17a180786b69acc140d282b71a49"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/analysis/survey.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "694bd895-51f1-4792-bd5a-803a97b76d97",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import plotnine as pn\n",
    "import pingouin as pg\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "4d55f92f-f638-4155-a328-8d0f82f4794f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Index(['id', 'submitdate', 'lastpage', 'startlanguage', 'seed', 'read',\n",
       "       'completion', 'orderunderstood', 'execunderstood', 'orderfollowed',\n",
       "       'lost', 'resultunderstood', 'kernelrestart', 'hasmoon',\n",
       "       'colorunderstood', 'moonorder', 'moonwayback', 'moonspeed',\n",
       "       'moonopinion', 'moonactions', 'moonactionmore', 'moonfree'],\n",
       "      dtype='object')"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data = pd.read_csv('survey.csv', sep=\";\")\n",
    "data.columns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "e3f0dbac-2686-4f1f-9700-6912f4436bd9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "16"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "group_with_moon = data[data['hasmoon'] == \"Oui\"]\n",
    "len(group_with_moon)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "b9f05b22",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "19"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "group_without_moon = data[data['hasmoon'] == \"Non\"]\n",
    "len(group_without_moon)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "2e8b9699",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAqUAAAGuCAYAAACp939sAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAABDSElEQVR4nO3de3zP9f//8fve753HZuzgFEMoSQ4l51NZUZGsRaLRQc6tSMixckiFQs6nkQzJp3SYyqGEfJKKPk7lEMY22zDbbHtv3z/89v5522hm2xO7XS8XF3u/X8/X6/V4vw7v9/39fB3eTllZWVkCAAAADLKYLgAAAAAglAIAAMA4QikAAACMI5QCAADAOEIpAAAAjCOUAgAAwDhCKQAAAIwjlAIAAMA4Z9MFFIW4uDjTJeAG5eTkJA8PD6WkpIjfkQCKHvsgrsbPz890CShC9JSiWLNYLPL09JTFwq4AmMA+CCAb7wIAAAAwjlAKAAAA4wilAAAAMI5QCgAAAOMIpQAAADCOUAoAAADjCKUAAAAwjlAKAAAA4wilAAAAMI5QCgAAAOMIpQAAADCOUAoAAADjCKUAAAAwjlAKAAAA4wilAAAAMM7ZdAEAgOKty+6DpktALqaXLWW6BBQz9JQCAADAOEIpAAAAjCOUAgAAwDhCKQAAAIwjlAIAAMA4QikAAACMI5QCAADAOEIpAAAAjCOUAgAAwDhCKQAAAIwjlAIAAMA4QikAAACMI5QCAADAOEIpAAAAjCOUAgAAwDhCKQAAAIwjlAIAAMA4QikAAACMI5QCAADAOEIpAAAAjCOUAgAAwDhCKQAAAIxzNl1AUXB1dZWbm5vpMnADcnJykiR5eXkpKyvLcDVA8XNxHzxtugzkomTJkqZLQDFTLEJpWlqa0tLSTJeBG5DVapWrq6vOnz8vm81muhyg2LFaraZLwBWcO3fOdAl0KBUzHL4HAACAcYRSAAAAGEcoBQAAgHGEUgAAABhHKAUAAIBxhFIAAAAYRygFAACAcYRSAAAAGEcoBQAAgHGEUgAAABhHKAUAAIBxhFIAAAAYRygFAACAcYRSAAAAGEcoBQAAgHGEUgAAABhHKAUAAIBxhFIAAAAYRygFAACAcYRSAAAAGEcoBQAAgHGEUgAAABhHKAUAAIBxhFIAAAAYRygFAACAcYRSAAAAGEcoBQAAgHGEUgAAABhHKAUAAIBxhFIAAAAYRygFAACAcYRSAAAAGEcoBQAAgHGEUgAAABhHKAUAAIBxhFIAAAAYRygFAACAcc6mC5CkpKQkzZgxQzt37pSHh4c6deqkjh075to2LS1Nixcv1ubNm5WWlqby5cvr7bfflqenZxFXDQAAgIJyQ4TS2bNnKz09XQsXLlRMTIxGjhypihUrqkGDBjnazpw5U6mpqfrggw/k4+OjI0eOyMXFxUDVAAAAKCjGD9+npqZqy5Yt6t69uzw9PRUUFKTg4GCtX78+R9tjx45p69at6t+/v3x9fWWxWFSlShVCKQAAwE3OeE/p8ePHlZWVpcqVK9ufq1KlirZu3Zqj7YEDBxQQEKAVK1Zow4YN8vb21uOPP67g4OCiLBkAAAAFzHgoTU1NzXE+qJeXl1JSUnK0jY2N1ZEjR9SwYUMtXLhQhw8f1qhRo1S+fHnVrl3b3i4uLk5xcXH2xxaLRf7+/oX3InDTslqtDv8DKFrsezcu1g2KmvFQ6u7uniOAJicny8PDI0dbNzc3WSwWdenSRS4uLqpevbqaNm2qHTt2OITS1atXa+7cufbHYWFh6t+/f+G9CNz0vL29TZcAFGMxpgtALnx9fU2XgGLGeCitUKGCJOno0aOqVKmSJOnQoUP2vy8VFBSUp2l27txZLVu2tD+2WCxKSEi4/mJxy7FarfL29tbZs2dls9lMlwMUO/TG3bhuhM9NgnHxYjyUuru7q2nTpoqIiFB4eLhiY2MVFRWlQYMG5Whbu3ZtlS1bVitXrtRTTz2lw4cPa8uWLRoxYoRDOz8/P/n5+dkfx8XFEThwVTabjW0EAC7BeyKKmvGr7yWpd+/eslqtCgsL06hRo9S5c2f77aBCQ0O1Z88eSRe/Ub/xxhv6/fff1aVLF73zzjt67rnnHA7dAwAA4ObjlJWVlWW6iMJ26UVPwKWsVqt8fX2VkJBArwBggNVqVZ/jp02XgVxML1vKdAkORz1x67shekoBAABQvBFKAQAAYByhFAAAAMYRSgEAAGAcoRQAAADGGb9PKQAUpcTB/LrbDWfwW6YrAHADoKcUAAAAxhFKAQAAYByhFAAAAMYRSgEAAGAcoRQAAADGEUoBAABgHKEUAAAAxhFKAQAAYByhFAAAAMYRSgEAAGAcoRQAAADGEUoBAABgHKEUAAAAxhFKAQAAYByhFAAAAMYRSgEAAGAcoRQAAADGEUoBAABgHKEUAAAAxhFKAQAAYByhFAAAAMYRSgEAAGAcoRQAAADGEUoBAABgHKEUAAAAxhFKAQAAYByhFAAAAMYRSgEAAGAcoRQAAADGEUoBAABgHKEUAAAAxhFKAQAAYByhFAAAAMYRSgEAAGCcs+kCioKrq6vc3NxMl4EbkJOTkyTJy8tLWVlZhqtBUUg0XQBwkyhZsqTpElDMFItQmpaWprS0NNNl4AZktVrl6uqq8+fPy2azmS4HAG4Y586dM10CHUrFDIfvAQAAYByhFAAAAMYRSgEAAGAcoRQAAADGEUoBAABgHKEUAAAAxhFKAQAAYByhFAAAAMYRSgEAAGAcoRQAAADGEUoBAABgHKEUAAAAxhFKAQAAYByhFAAAAMYRSgEAAGAcoRQAAADGOed3xH379mn16tU6duyYUlNTHYY5OTlp/vz5110cAAAAiod8hdKIiAj17NlT7u7uqly5slxdXR2GOzk5FUhxAAAAKB7yFUrffPNNhYSEaMGCBfL09CzomgAAAFDM5Ouc0hMnTuiFF14gkAIAAKBA5CuUtmjRQrt37y7oWgAAAFBM5evw/fjx4/XMM8/I3d1dbdu2ValSpXK0KV269PXWBgAAgGIiX6G0fv36kqQ+ffpc8aImm82W/6oAAABQrOQrlC5YsIAr7AEAwC0nLCxM//3vfzlN0YB8hdKwsLACLgMAAADFWb5vni9JCQkJ+vnnnxUfH6/SpUurYcOG8vX1LajaAAAAUEzk6+r7rKwsvfbaaypfvrzatWunbt26qV27dipfvryGDh1a0DUCAAAUqY0bN6pevXry8vJSw4YN9csvv9iHvffee7rvvvvk4+OjgIAAPfroo9q/f7/D+Hv27FH79u1VpkwZeXp6qmbNmnrnnXfsw8PCwlS7dm19++23qlOnjjw8PNSyZUsdPnxY8fHxCg0Nlbe3t6pVq6YVK1bkqG/27NmqWbOm3NzcFBQUpLfeekuZmZkObf744w899NBD8vLyko+Pj0JCQnT06FGHNk5OTnrnnXc0ZswYBQYGys/PTz179tT58+cLYjFek3yF0vHjx2vKlCl65ZVXtGvXLkVHR2vXrl165ZVX9P7772vChAkFXScAAECROHnypAYOHKghQ4YoMjJSqamp6tSpk9LT0yVJx44dU//+/bV27VrNmzdPmZmZatKkieLj4+3TeOyxx5SQkKD58+dr3bp1Gjx4cI6gd/LkSb366qsaMWKEli1bpr/++kvdunXTU089pbvvvlurV69WgwYN9Mwzz+jIkSP28T788EO99NJLeuihh/T5558rLCxMY8aM0WuvvWZv888//6hFixY6ffq0li5dqlmzZmnnzp1q2bKlzp0751DH9OnTdeDAAS1evFijRo3Sxx9/rDfffLMwFu1V5evw/bx58zRy5EiNGjXK/lxgYKDq1KkjNzc3zZkzR8OGDSuwIgEAAIpKfHy8Nm3apLvuukuS5OXlpdatW2v79u1q1qyZpkyZYm9rs9nUtm1bBQQEaNWqVXrxxRcVFxenQ4cOadq0aXrsscckSa1bt/7X+Zw4cUIDBgzQ0KFDNXLkSEnSfffdp08//VSfffaZBg0aJJvNpnHjxqlLly764IMPJEnBwcFKS0vTe++9p2HDhqlMmTKaMmWK0tPTFRUVZb9NZ7169VSrVi0tWrRIAwYMsNdRrlw5LVu2TJL08MMPa+fOnVq1apUmTpxY0Iv2qvLVUxodHa0mTZrkOqxx48aKjo6+rqIAAABMKV++vD0oSlKtWrUkXewhlaRt27apbdu2KlOmjJydneXp6amkpCT7IfwyZcqocuXKGjZsmBYvXmwf79/mU6NGDUnSgw8+aH+uVKlSCggI0D///CNJ2rt3r+Li4vTkk086TOupp55SWlqafv75Z0nSDz/8oDZt2jjcN/6OO+7QPffcox9//NFh3LZt2zo8rlWr1hVrLkz5CqVBQUFat25drsO+/PJLBQUFXU9NAAAAxlz+o0Curq6SpNTUVB09elTBwcGy2WyaPXu2tmzZoh07diggIECpqamSLp6nGRUVpTvvvFP9+vXTbbfdpnvvvVebN2/O03xyez572gkJCZIuHqG+VPbj7FMIEhIScrTJbnfpaQZXmt+FCxdyjFvY8nX4Pjw8XH369FFsbKxCQkIUGBiomJgYrVy5UsuXL9dHH31U0HUCAAAY9/XXXyspKUmffvqpPcxlZGTkCHo1atTQypUrlZ6erp9++knDhw/XY489puPHj6tEiRL5nn92z2dMTIzD86dOnXIYXrp06Rxtsttl98jeaPLVU9q7d29NmzZNUVFReuKJJ9SsWTN16tRJ69ev17Rp0/Tiiy8WdJ0AAADGpaSkyMnJSS4uLvbnIiMjlZGRkWt7FxcXtWzZUq+//rrOnj2rEydOXNf8a9asKX9/f61cudLh+cjISLm6uqphw4aSpGbNmum7776z96xK0r59+/T777+rWbNm11VDYcn3fUoHDBigfv36ae/evUpISFDp0qVVs2ZNWSz5yrkAAAA3vDZt2kiSevbsqd69e2vPnj167733HA6B//7773r11Vf11FNPqVq1ajpz5owmTJigoKAgVatW7brmb7VaNXLkSA0cOFABAQFq3769tm3bpkmTJunll19WmTJlJF08qr1w4UIFBwdrxIgRSk1N1RtvvKFKlSrdsD+CdF03z7dYLPaTf/HvEgf3N10CcuG76BPTJQAAbhJ33323Fi1apDFjxujRRx9V3bp1tWrVKocLj8qWLauyZctqwoQJOn78uHx8fNS8eXMtXbpUVqv1umsYMGCAXFxc9P7772vmzJkqV66cxowZo+HDh9vb3Hbbbdq0aZMGDx6sbt26yWq1qm3btnr//fdVsmTJ666hMDhlZWVl5aXh+++/r27duikwMFDvv//+1Sfq5KTw8PACKbAgxMXFmS5BEqH0RnX7ok+UkJAgm81muhQUAfbDG88bg98yXQJyMb1sKdMlyM/Pz3QJKEJ57ikdPHiwmjVrpsDAQA0ePPiqbW+0UAoAAIAbW55D6aU/XXX5z1gBAAAA1yNfVyVt3rxZSUlJuQ47f/58jvtw/ZukpCRNmjRJTz31lMLCwrR27dp/Hee7775Thw4d9NVXX13TvAAAAHDjydeFTq1bt9bWrVvttx241N69e9W6detrOj9v9uzZSk9P18KFCxUTE6ORI0eqYsWKatCgQa7tz549q1WrVqlSpUr5KR8AAMDBwbAuhTLd27mYNs/y1VN6tWujzp8/Lw8PjzxPKzU1VVu2bFH37t3l6empoKAgBQcHa/369VccZ+HCherYsaO8vb2vqW4AAADcmPLcU7pt2zb99NNP9scff/xxjt9OTU1N1dq1a3XnnXfmuYDjx48rKytLlStXtj9XpUoVbd26Ndf2u3fv1j///KMBAwZc82kCAAAAuDHlOZR+8803Gjt2rKSLV9d/8MEHOdq4uLjozjvv1MyZM/NcQGpqqjw9PR2e8/LyUkpKSo626enpmjVrlsLDw696k/64uDiH20BZLBb5+/vnuSYUPwVx3zgAuJXwvoiiludQOnr0aI0ePVrSxZC3bdu2XM8pvVbu7u45AmhycnKupwB8+umnql279r/+GsLq1as1d+5c++OwsDD172/+3oSnTReAK+JUkOKD/RDIG19fX9MloJi55gudUlNT1a9fPzk5ORVIARUqVJAkHT161H7h0qFDh3K9iOm3337TkSNH7KcRJCUl6e+//9b+/fs1aNAge7vOnTurZcuW9scWi8Xht1+By509e5ab5wPAJW6Ez02CcfFyzaHU3d1dixYtUkhISIEU4O7urqZNmyoiIkLh4eGKjY1VVFSUQ8jMNmzYMGVkZNgfT5gwQffff78eeughh3Z+fn4OvwIRFxdH4MBV2Ww2thEAuATviYWrVatW+vHHH/Xnn3+qRo0aki7ewejOO++86gXlt7J8XX3fuHFjbdu2rcCK6N27t6xWq8LCwjRq1Ch17tzZfjuo0NBQ7dmzR5JUsmRJ+fr62v85OzvL09NTJUqUKLBaAAAAioKPj49GjhxpuowbRr7uUzpu3Dh169ZNVqtV7du3V2BgYI7D+aVLl87z9EqUKKHXX38912GRkZFXHG/8+PF5ngcAAMCNZMCAAXrvvff066+/ql69eg7Dzp49q/DwcK1bt07Ozs4KDQ3VhAkT5ObmpsOHD6tKlSpasmSJRo0apcTERIWFhWnKlCmGXknByFdPaZMmTXTo0CG99tpruvvuuxUQECB/f3+HfwAAALiysmXLauDAgRo+fHiOYQMHDtTx48e1d+9e/fe//9WWLVs0btw4hzbffvutdu/erV9++UULFy7U999/X1SlF4p89ZQuWLCgwC50AgAAKK6GDBmiatWqafPmzQoICJB08Xze5cuX6+eff1apUqUkSWPHjtULL7ygt99+2z7u2LFj5eXlpapVq6pFixbauXOn2rRpY+JlFIh8hdKwsLACLgMAAKD4KVWqlIYOHaphw4Zp/vz5ki5eoJ2WlqagoCB7u6CgIEVHRztcBFW2bFn7356enkpKSiqyugtDvg7fZ0tISNA333yj5cuX65tvvrkhbh8BAABwMxkwYIAOHz6sL774QtLFuwi5urrq8OHD9jaHDx9WuXLlbukj1fkKpVlZWXrttddUvnx5tWvXTt26dVO7du1Uvnx5DR06tKBrBAAAuGV5eHho1KhRmjhxoqSLv6bVpUsXDRs2TImJiTp16pTGjh2r7t27G660cOUrlI4fP15TpkzRK6+8ol27dik6Olq7du3SK6+8ovfff18TJkwo6DoBAABuWc8995zDjwV88MEHCgwMVM2aNVWvXj01bNhQo0aNMlhh4cvXOaXz5s3TyJEjHRZOYGCg6tSpIzc3N82ZM0fDhg0rsCIBAABuJRs3bnR47OzsrAMHDtgf+/j4aOHChbmOGxQUlOMG+5988kmB11jU8tVTGh0drSZNmuQ6rHHjxoqOjr6uogAAAFC85CuUBgUFad26dbkO+/LLLx2uFgMAAAD+Tb4O34eHh6tPnz6KjY1VSEiIAgMDFRMTo5UrV2r58uX66KOPCrpOAAAA3MLyFUp79+6ttLQ0vfnmm/r444/l5OSkrKws+fv7a9q0aXrxxRcLuk4AAADcwvIVSqWL99Tq16+f9u7dq4SEBJUuXVo1a9aUxXJdtz4FAABAMZTvUCpJFotFtWrVKqhaAAAAUEzlO5Tu2bNH48eP1/bt2xUdHa1y5cqpUaNGGjZsmO66666CrBEAAKBQ3b7o5r+l0s0uX6F03bp1euKJJ1SxYkU9/vjjCgwM1KlTp/TZZ5+pfv36+vTTT/XII48UdK0AAAC4ReUrlA4ZMkQPP/yw1qxZ43AO6eTJk9WxY0cNGTKEUAoAAIA8y1coPXTokN5///0cFzVZLBb169dPnTp1KpDiAAAAikKX3QcLZbqf1L69UKZ7K8rXpfJ16tTRoUOHch126NAh1a5d+7qKAgAAQPGSr57SGTNmqEuXLvL09NTjjz8uHx8fnTlzRmvWrNF7772n5cuXF3SdAAAAuIXlK5S2bt1a6enp6tWrl3r16iUXFxelp6dLklxcXPTAAw/Y2zo5OenMmTMFUy0AAABuSfkKpa+++qqcnJwKuhYAAAAUU/kKpWPGjCngMgAAAJBX48eP1/79+7Vo0SLTpRSY6/pN0KysLO3bt09bt27Vvn37lJWVVVB1AQAA3NKWLl2qunXrytPTU/7+/nr22WcVHR2dp3GHDx9+SwVS6TpC6cyZM1WuXDnVqlVLTZs2Va1atVS+fHl99NFHBVkfAADALWfatGkKDw/Xm2++qcTERP3222/KzMxU06ZNlZiYaLo8I/IVSufMmaP+/fvrgQce0Jo1a7R161atWbNGbdq0Uf/+/TVv3ryCrhMAAOCWcPbsWb3xxhv68MMP9dhjj8nV1VXly5fX4sWL5e7urilTpmjRokVq1KiRw3hly5bVxo0bJV08lbJLly4Gqi88+TqndMqUKRo4cKCmTp3q8HyHDh3k7++vd999V88//3xB1AcAAHBL2bp1q1JSUtS5c2eH5y0Wi0JCQhQVFaXevXsbqs6cfPWUHjp0SI8++miuwx555BEdPnz4emoCAAC4ZcXFxcnPz08uLi45hpUrV05xcXEGqjIvX6G0XLly2rp1a67Dtm3bpnLlyl1XUQAAALcqPz8/xcXF2e/xfqno6Gj5+fkZqMq8fB2+f+655zRu3DhduHBBISEhCgwMVExMjFauXKnJkydr1KhRBV0nAADALaFx48Zyd3fX6tWrHc4LzczM1KpVq9S5c2eVKFFCycnJ9mHp6emKj483UW6RyVcoHTFihBISEjR58mRNmDDh/0/M2VkDBgzQiBEjCqxAAACAW4m3t7fGjRunAQMGqESJEgoODlZcXJyGDh2q5ORkhYeH6/Tp09q7d69+/vln1a1bV6NHj1ZmZqbp0gvVNYfSrKwsJSQk6O2339bw4cO1fft2JSQkqHTp0mrYsKHKlClTGHUCAADcMl555RWVKVNGI0aMUGhoqDw9PdWuXTtt2bJFpUuXVunSpfXWW2/pkUcekbOzs0aOHHnLH9Z3yrrGO96npaXJ09NTa9eu1SOPPFJYdRWoG+WE4cTB/U2XgFzcvugTJSQkyGazmS4FRYD98MbzxuC3TJeAXEwvW8p0CUUawrrsPlgo0/2k9u2FMt1b0TVf6OTq6qqKFSvyAQ4AAIACk6+r7/v166f3339fqampBV0PAAAAiqF8Xeh09OhR7d+/X5UqVVKrVq0UGBgoJycn+3AnJydNmzatwIoEAADArS1fofSLL76Qm5ub3NzctGPHjhzDCaUAAAC4FvkKpYcOHSroOgAAAFCM5SuUShevaJ8yZYq2b9+u6OholStXTo0aNdLLL798y9+yAAAAAAUrX6F0+/btevjhh5WZmakHH3xQNWrU0KlTp/Thhx/qww8/VFRUlO6///6CrhUAAKBQcOsm8/IVSvv166e77rpLX375pby9ve3PnzlzRu3atVP//v1zPdcUAAAAyE2+QumePXu0cuVKh0AqST4+Pnr99df11FNPFUhxBcXV1VVubm6my1Ci6QJwRV5eXrrG35HATSrRdAHATaJkyZKmS0Axk69QevvttysxMTHXYWfOnFHVqlWvp6YCl5aWprS0NNNl4AZ2/vx5fhACAC5x7tw50yXcEB1KKDr5unn+5MmTNXr0aG3atMnh+Y0bN2rMmDF69913C6Q4AAAAFA/56ikdMmSIzpw5ozZt2sjHx0f+/v6KjY3VmTNn5Ovrq6FDh2ro0KGSLt6z9LfffivQogEAAHBryVcobdCggcMvOAEAAADXI1+hdNGiRQVcBgAAAIqzfJ1TCgAAABQkQikAAACMI5QCAADAOEIpAAAAjCOUAgAAwDhCKQAAAIwjlAIAAMA4QikAAACMI5QCAADAOEIpAAAAjCOUAgAAwDhCKQAAAIwjlAIAAMA4QikAAACMI5QCAADAOEIpAAAAjHM2XQBgWpfdB02XgMtML1vKdAkAgCJGTykAAACMI5QCAADAOEIpAAAAjCOUAgAAwDhCKQAAAIwjlAIAAMA4QikAAACMI5QCAADAOEIpAAAAjCOUAgAAwDhCKQAAAIwjlAIAAMA4QikAAACMI5QCAADAOEIpAAAAjCOUAgAAwDhCKQAAAIxzNl2AJCUlJWnGjBnauXOnPDw81KlTJ3Xs2DFHu71792r58uU6ePCgJKlmzZp6/vnnVb58+aIuGQAAAAXohugpnT17ttLT07Vw4UKNGTNGq1at0i+//JKj3fnz5/Xggw9qzpw5WrRokSpVqqS33nrLQMUAAAAoSMZDaWpqqrZs2aLu3bvL09NTQUFBCg4O1vr163O0bdCggZo3by4vLy+5uLjo8ccf17Fjx3T27FkDlQMAAKCgGA+lx48fV1ZWlipXrmx/rkqVKjp69Oi/jrt79275+vrK29u7MEsEAABAITN+Tmlqaqo8PT0dnvPy8lJKSspVxzt58qRmz56tF198McewuLg4xcXF2R9bLBb5+/sXTMEACp3VajVdAlDssR+iqBkPpe7u7jkCaHJysjw8PK44TmxsrEaOHKnOnTurefPmOYavXr1ac+fOtT8OCwtT//79C67ofDptugDgJuHr61to02Y/BPKmMPdDIDfGQ2mFChUkSUePHlWlSpUkSYcOHbL/fbm4uDi98cYbeuihh/T444/n2qZz585q2bKl/bHFYlFCQkLBFg6g0LC/AubdCPshwbh4MR5K3d3d1bRpU0VERCg8PFyxsbGKiorSoEGDcrQ9ffq0RowYoVatWikkJOSK0/Tz85Ofn5/9cVxcnGw2W6HUD6Dgsb8C5rEfoqgZv9BJknr37i2r1aqwsDCNGjVKnTt3VoMGDSRJoaGh2rNnjyQpKipK0dHRWrNmjUJDQ+3/YmNjTZYPAACA62S8p1SSSpQooddffz3XYZGRkfa/u3btqq5duxZVWQAAACgiN0RPKQAAAIo3QikAAACMI5QCAADAOEIpAAAAjCOUAgAAwDhCKQAAAIwjlAIAAMA4QikAAACMI5QCAADAOEIpAAAAjCOUAgAAwDhCKQAAAIwjlAIAAMA4QikAAACMI5QCAADAOEIpAAAAjCOUAgAAwDhCKQAAAIwjlAIAAMA4QikAAACMI5QCAADAOEIpAAAAjCOUAgAAwDhCKQAAAIwjlAIAAMA4QikAAACMI5QCAADAOEIpAAAAjCOUAgAAwDhCKQAAAIwjlAIAAMA4QikAAACMI5QCAADAOEIpAAAAjCOUAgAAwDhCKQAAAIwjlAIAAMA4QikAAACMI5QCAADAOGfTBRQFV1dXubm5mS5DiaYLAG4SJUuWLLRpJxbalIFbS2Huh0BuikUoTUtLU1pamukyAOTRuXPnTJcAFHs3wn54I3Qooehw+B4AAADGEUoBAABgHKEUAAAAxhFKAQAAYByhFAAAAMYRSgEAAGAcoRQAAADGEUoBAABgHKEUAAAAxhFKAQAAYByhFAAAAMYRSgEAAGAcoRQAAADGEUoBAABgHKEUAAAAxhFKAQAAYByhFAAAAMYRSgEAAGAcoRQAAADGEUoBAABgHKEUAAAAxhFKAQAAYByhFAAAAMYRSgEAAGAcoRQAAADGEUoBAABgHKEUAAAAxhFKAQAAYByhFAAAAMYRSgEAAGAcoRQAAADGEUoBAABgHKEUAAAAxhFKAQAAYByhFAAAAMYRSgEAAGAcoRQAAADGEUoBAABgnLPpAq5VUlKSZsyYoZ07d8rDw0OdOnVSx44dTZcFAACA63DThdLZs2crPT1dCxcuVExMjEaOHKmKFSuqQYMGpksDAABAPt1Uh+9TU1O1ZcsWde/eXZ6engoKClJwcLDWr19vujQAAABch5sqlB4/flxZWVmqXLmy/bkqVaro6NGjBqsCAADA9bqpDt+npqbK09PT4TkvLy+lpKQ4PBcXF6e4uDj7Y4vFIn9//yKpEcD1s1qtpksAij32QxS1myqUuru75wigycnJ8vDwcHhu9erVmjt3rv1xWFiY+vfvXyQ1Xo3vok9Ml4BcsFaKF/bDGw9rBIB0k4XSChUqSJKOHj2qSpUqSZIOHTpk/ztb586d1bJlS/tji8WihISEoisUNw2r1Spvb2+dPXtWNpvNdDlAscM+iKvx9fU1XQKK0E0VSt3d3dW0aVNFREQoPDxcsbGxioqK0qBBgxza+fn5yc/Pz/44Li6ONztclc1mYxsBDGIfBHBThVJJ6t27t6ZPn66wsDB5eHioc+fO3A4KAADgJueUlZWVZbqIwnbpRU/ApaxWq3x9fZWQkEAvDWAA+yCu5tKjnrj13VS3hAIAAMCtiVAKAAAA4wilAAAAMI5QCgAAAOMIpQAAADCOUAoAAADjCKUAAAAwjlAKAAAA4wilAAAAMI5QCgAAAOMIpQAAADCOUAoAAADjnLKysrJMFwGYEhcXp9WrV6tz587y8/MzXQ5Q7LAPAshGTymKtbi4OM2dO1dxcXGmSwGKJfZBANkIpQAAADCOUAoAAADjCKUo1vz8/PTCCy9wLhtgCPsggGxc6AQAAADj6CkFAACAcYTSm0xkZKSmTp2a67A9e/boxRdfLNqCcvHdd99p8ODBRT6uaZevm7i4OA0aNEiHDx8usnmaEBoaquPHj19x+KlTp9ShQwelpaXlGDZlyhR98sknVxz3ZtoeOnTooGPHjhX4dP/44w/16NEj3+P36NFDf/zxRwFWdGO4luVyPdvR5dvvmDFjFBUVladx169fr7Fjxyo9PT1f876RpKWlqUOHDjp16pTpUnALI5QaNHz4cH311Vf6448/NHz48DyNExoaqpdffjnXYXfddZfmzJlz3XVNnTpVixcvvu7pFDeXrxs/Pz+NGDFCs2bNUkJCwr+OX9DbQ2F4/vnn9csvvzg8FxkZqQoVKlzztFauXKmAgAB16dKloMorMDdTGEbRGjNmjIKDgyVdfTvZvXu3tm7dqmHDhsnFxaUoS/xXV/uiCJjkbLoAwITMzEw5OTnJycmpUOcTEBCgiRMn/ms7m81WqHVcD5vNJqvVWuDTffLJJwt8msCNonbt2qpdu7bpMnATKKz32JsRofQGNH/+fG3ZskXnz59XuXLl9Pzzz9vf3D7++GMdP35cQ4YMyTHeH3/8ocmTJ2vJkiWSLh5OnDlzpipWrChJWrx4sRISEvTyyy8rLS1NM2fO1I4dO2Sz2RQQEKDBgwdr9+7d2rRpk5ycnLRu3TpVrVpVEydOVHJyshYtWmRv36RJE/Xq1Uuurq5XfS2nTp3SCy+8oFWrVtnbTp48WRUqVNDTTz99XcviclOnTpWLi4vi4uL0559/qmLFiho4cKAqV64s6WIvX7t27fTjjz/q6NGjmjt3rlJTUzVnzhwdOHBAXl5eevzxx9W+fXv7sj5y5Ig8PT31008/qVSpUnr11Vd17NgxLVu2TKmpqQoNDVXHjh1zXTcHDhzQ/PnzdeTIEZUqVUrPPPOMmjZtaq/V1dVViYmJ2rVrl/r16yebzaZNmzbp2LFjOn/+vGbNmqVevXopIiIixzKoVauWIiIi9Pnnn0uSXnzxRU2fPl1z585VYGCghg8frvvuu0979uzRnj17ZLPZlJGRoUWLFsnb21u9evVSYGCgjh07JhcXFwUFBSklJUUTJkzQyZMn9eKLL8rFxUU2m01ZWVnq0aOH/vOf/ygxMVETJkyQxWJR9erV5erqql9++UXvvfeevvrqK+3YsUOpqamSJC8vLzVv3lwPP/ywJCkmJkZ9+/ZV3759tWDBAl24cEGurq564IEH8rQtSdKJEyeuuL5y2x7c3NyUkJCg3377TQEBAQoPD1fVqlUlScePH9esWbN08OBB+fj46IknnlBwcLAOHz6smTNnymazKTQ0VJK0ZMkSubm5ae3atfr666919uxZ1axZU/369XO4anzXrl0aN26ckpKS1KRJE/Xu3dveS/bdd99p1apVSkxMVNWqVdWnTx/7vpmQkKBZs2Zp9+7d8vDwUHBwsEJCQmSx5DyYtWHDBi1btkyjR4/WbbfdlmP42rVrtWbNGtlsNj3xxBMOww4cOKC5c+fqn3/+kYuLixo3bqznn3/eXmOHDh3Ut29frV27VgkJCbrvvvs0cOBAubi46OzZs/rggw+0Z88eSVKFChU0atQoeXt756hhzZo1+vzzz3X+/Hl5e3ure/fuatGihU6ePKnp06fr0KFDkqS6deuqT58+KlGiRK7r8LffftOcOXMUFxenRo0aKSUlRUFBQbm+d1xpfV5q/vz5+vbbb1WyZEn16NFDzZo1kyT98ssvioiIUHR0tLy8vNSmTRs988wzudY0fPhwNW/eXHfeeWe+t5NLTZ48Wbt379aFCxcUFBSkl156SUFBQdq/f7/GjBmjxYsX29fP/v37NXr0aC1ZskSnT5++6rJ8/vnn9cgjj2jz5s06ceKEatWqpVdffVUlSpTQ0KFDJcn+GocOHaoGDRo41JWZmamIiAitX79erq6uOY5opKena/ny5dq8ebNSUlJUr149vfTSS1dcl7/88ouWLVumEydOyNPTU926ddMDDzyg9PR0LV26VJs3b1ZGRoYaNGigF154QV5eXpIubpN9+vTRf/7zH8XFxal169bq1q2bpk2bpj179qhy5cp67bXX7Mv3Wttf7T0l+zOgZMmS+vHHH+Xt7a2+ffuqbt26kqTz589r8eLF2rFjh33bHDt2rNzc3P51uocPH5aXl5e2bdumJ554gi/p/w+H728Ad999t8aPH29/XK1aNU2dOlUff/yxWrdurUmTJunChQsFOs/vv/9eR44c0ezZs7V8+XINGTJEJUuWVPv27dWyZUt17NhRkZGR9l6+adOmKS0tTTNmzNDMmTMVHR2tFStWFGhNubnWZbFhwwZ17NhRy5YtU8OGDfX222879EJu2LBBQ4cO1YoVK+Tu7q433nhDDRs21OLFizVq1CitWrVKv/76q739jh071KhRI3388cdq1KiRJk2apL1792rmzJkaNWqUFi9erNjY2Bx1xMfHa/To0erQoYOWLl2qQYMGafr06Tpy5Ii9zcaNG/Xoo49qxYoVatSokY4fPy6bzaY5c+bYPyBXrFiR6zL48ssvtWXLFgUHB6tBgwbasWNHjhp27dqlrKwsLVq0yL5+XVxclJmZqcTERJUuXVrz58/X5MmTdejQIfspBhEREZKkGjVqaN68eRo7dqxatmypc+fOqUyZMho2bJgiIyN17tw5tWrVStLFQ/GnT59WnTp1VL16dVWsWFFNmzbV//73P3twzrZy5Urdf//9mjp1qqxWq/bv35+nbenChQv/ur4ut3nzZj3++OP6+OOPVadOHfvpLRkZGXrzzTd1xx13aMmSJXr11Ve1ePFi7dq1S0FBQerbt69uv/12RUZGKjIyUu7u7lq3bp02bdqksWPHasmSJapWrZomT56cY37vvPOOZs6cqb///luRkZGSLn5hnDdvngYNGqQlS5bonnvu0bhx4+znGr777rvy9PTUggULNG7cOH377bdav359jtezdu1aRUZGavz48bkG0l9//VWRkZEaOXKk5s+fr+joaJ09e9Y+3GKxqGfPnlq6dKneffdd7d69W1988YXDNH766SdNmjRJs2bN0r59+7Rx40ZJF4Nm9va0dOlSvfTSS7kels7+0jZu3DitWLFCkyZNUlBQkH14586dtWjRIn300UdKSEjQ0qVLc113586d0/jx4xUaGqqPP/5Y9evXz3U7l66+PrMdPHhQJUuWVEREhPr06aOpU6fqxIkTkiQ3NzcNGjRIy5cv16hRoxQVFaUtW7bkOq9s17OdXKpevXr66KOPFBERoerVq+vdd9+VdHH/8/HxcThdZtOmTWratKl9uf/bsty4caOGDx+uRYsW6fz581q7dq0kadKkSZKkpUuXKjIyMkcglS6eD7tlyxa9++67mj59eo5lv2TJEv3111969913tWDBAjk7O2v27Nm5vsaDBw/qnXfeUdeuXbVs2TJNnTrVvk2sXLlSv/32m959913NmjVLSUlJmjVrlsP427dv1+TJkzVjxgz9+OOPGj16tH1aPj4+Oc5Lz2v7vLyn7NixQw0aNNCyZcv0yCOP6IMPPrAPmzp1qhITEzV16lQtW7ZMPXr0kMViyfN069Wrp2XLlqlDhw65LrfiiFB6A2rVqpW8vb1ltVrVsWNHZWRk6J9//inQeTg7OyslJUXHjh1TVlaWbrvtNvn6+ubaNjExUT///LNefPFFeXp6qkSJEgoNDdXmzZsLtKbcXOuyaNCggerWrStnZ2eFhIQoOTlZ+/btsw9/5JFHVLZsWTk7O2vnzp0qXbq02rdvL2dnZ1WsWFHBwcEOr+uOO+7Q/fffL6vVqhYtWig2NlZdu3aVm5ubatasqYCAgFwvZNqwYYPq1KmjJk2ayGq16o477lCjRo0cPujuu+8+1alTR05OTkpJSdHZs2fVrFmzHMs4t2Xw/fffq0OHDipRooScnZ1z7TmyWCw6d+6cTpw4IYvFIhcXF3l4eOjgwYPKzMxUmzZt5OrqqjJlyuiee+7RmTNnJF3cNiSpTZs28vPzU926deXn56c777zT3gt65MgRnTp1So0aNZIk/fe//1X37t21detWvfDCC3rmmWe0detWde3aVVu3bnWoKz4+Xn369FGVKlVUu3ZtVa9ePU/b0o4dO/51fV3u/vvvV61atWS1WtWmTRv9/fffki72OCUlJalLly5ycXFR9erVFRwcrO+///6K0/rqq6/0zDPPKDAwUM7OzuratasOHDjg8KUkJCREpUqVUqlSpRQaGqpNmzZJuhgOHnjgAd1xxx1ycXFRSEiI0tLS9OeffyouLk67d+/Wc889Jzc3N5UvX16dOnXShg0bHOa/ePFibdy4URMnTlRAQECuNW7evFlt2rRRtWrV5Orqqh49eujSu/5Vq1ZNd955p6xWqwICAvTQQw9p9+7dDtN48skn5e3trVKlSunee+/VX3/9JUlycXGxb09Wq1W33367PDw8ctSQfRjy6NGjunDhgkqXLq1KlSpJksqWLat69erJxcVF3t7e6tChg73n9XI7duxQhQoV1LJlS1mtVrVs2VJVqlTJtW1e1mfJkiUVEhIiZ2dn1atXT/Xr19cPP/wg6eKh9ipVqshisSgoKEgtWrTIsVzyKi/byaUefPBBeXp6ysXFRV26dNHRo0ftXyRatmxp/1Jgs9n0ww8/2L8I5mVZdujQQf7+/vLw8FCTJk3s6zIvNm/erA4dOqhs2bLy9PR0eI/JysrS119/reeff16lSpWSm5ubunXrpi1btuR6KlJUVJRat26t++67T1arVd7e3qpWrZqki/tGly5dVKZMGXl5eSksLEw//PCDw8VhnTt3VokSJRQQEKBatWqpRo0aql69upydndWsWTP7fn2t7fPynnLHHXeocePG9veQuLg4nT17VgkJCdq+fbv69esnHx8fWa1W1apVSy4uLnmabrVq1dSiRQtZLBa5ubnleb3c6jh8fwNas2aN1q9fr/j4eDk5OSk5Odmht6MgtG7dWvHx8ZoxY4bi4+PVuHFj9erVS56enjnaxsTEKDMzU88995z9uaysLGVmZhZoTbm51mXh7+9v/9tqtapMmTI6ffq0/blLP8xPnTqlv//+W127drU/l5mZqVq1atkfXxrUs984Ln8uJSUlRx0xMTH6448/1KdPH/tzFy5cUOPGjXOtNSYmRtLFXsrsb/HZyzi3ZZCQkCA/Pz/7srh0Wtnq1aun06dPa+LEiTp37pwyMzOVkZFhX58TJ060B9C0tDT7oeKePXtqw4YNioiIUGRkpB566CGFhISoVatW+t///ifp4gdJo0aN7MskIyNDHh4eysjIUEBAgFxcXBQfH6+AgAAlJiY61HXptpSamiqLxZKn86nysr4ud/m6yg7Vp0+fVpkyZRzmGxAQoP379191/u+8847DIXWLxaK4uDj78r90PQQEBCg+Pt4+v/r16zuM5+fnp9OnT8vd3d3+ReTScS/dbpOTk/Xll1/aPwCvJD4+3iG4lShRwmGfPn78uObPn6+DBw/qwoULstlsOYLe5cssuwe9U6dOunDhgiZOnKgLFy6oZcuW6t69u30bylauXDm9/PLL+vzzzzVt2jTddddd6tWrlypWrKiEhATNmzdPe/bsUUpKirKysnINttmv5fJD3lc6BJ6X9Vm6dGmHdefv729fxvv27dOSJUt05MgRZWRkKD093f6F61rlZTvJZrPZtHTpUm3ZskVnzpyxj3P27Fl5e3urVatW6t+/v5KTk7V37165urrqrrvukqQ8LctSpUrZ/750+8+Ly5f/pbWfOXNGFy5c0GuvveYwjpOTkxITE1WmTBmH52NjY+2HvHObT2BgoP1xQECA/WhO9jwv3yYvf12XvwfntX1+PwNSUlJ05swZeXl55bo/5mW6V/piWdwRSm8we/bs0apVq/TWW2+pcuXKslgs6tq1q/LzGwfu7u4Oh7ovvQLcarUqNDRUoaGhio+P16RJk/Tpp5/qmWeeyXHxj7+/v6xWq5YsWXLNV5Fmv0lmnz+YXUdertbOz7K4tDfCZrPZP6xy4+/vrzvuuMPh1ImC4u/vr3vvvVfh4eFXbHPpcs5+8w0LC9Ojjz5qf37Pnj0aP358jmVQsmRJxcXF2dtd3gvj7u6uzMxM9ezZUz179tTq1au1dOlSff/996pUqZKsVqvCw8PVpEkTSRfPccruGcp+Ax8/frzS0tI0cuRIVa9eXU2bNtWHH36o+Ph4bd68Wf3797fPL7vn3dnZWTExMYqPj1fp0qUVExOjUqVK5dj2srelazm/uCDXV/aXlUsvMIiJibnitpI9/759++ruu+++YpvY2Fh7yIuNjVXp0qXt88v+4iFd/ICKi4tTmTJlVKZMGSUnJyspKckeTC+vxdPTU8OGDdPbb78tLy+vXA+3SheD16XbQlJSkpKTk+2PP/roI1WuXFmDBw+Wp6en/vOf/+T5iIeHh4d9e4qOjtbYsWNVoUKFHOdtSlKzZs3UrFkzXbhwQYsXL9b06dM1ceJERUREKDMzUx988IG8vb21bds2zZw584qv5dJtXLp4m7VLTwXIlpf1GR8fr8zMTHvwi42NtffWvffee2rXrp1GjRolNzc3zZs3L093zMhNXraTbJs3b9bWrVs1btw4BQYGKjk52SHIlC1bVlWrVtWWLVv0xx9/qEWLFvb3jWtZlpfLywWely//S7crb29vubq6aurUqQ6B8kr8/f0VHR19xfmcOnXKvt/ExMTIYrE4BMnCcj3vKf7+/jp//rz9C8S1TrewL7K9WXH4/gaTkpIii8Uib29v2Ww2RUZG5toTlxdVq1bVhg0bZLPZ9L///U/bt2+3D/v999916NAh2Ww2ubu7y8XFxf5mXapUKZ08edLe1tfXV/fee6/mzp2rpKQkZWVlKTY2NsetgXLj7e0tPz8/ff/997LZbNq2bZv27t2bp/rzsyx27typ3377TRkZGVq9erU8PDxUo0aNXNved999iomJUVRUlNLT02Wz2XT48GEdOHAgT/VdTatWrbRz505t27ZNNptN6enp2rdv3xVPPfD19bWfTH/pMv7jjz9yXQa1a9fW559/rqSkJGVkZGj58uUO06tataqioqL0119/6dSpU/bDyFarVdWrV5enp6eWLVumpKQkHTlyRFFRUTp//rwk6ccff7RPx8vLSxaLRRaLxd6bl30RTZ06deztss+5atSokebPn2//+5NPPsnR41S/fn2Hben8+fN52pYKcn3VqFFDXl5eWrFihdLT0/XXX39p/fr1at26taSL+0B8fLzDIcR27drZz/WVLga+S5eVJH366ac6c+aMzpw5o5UrV6pFixaSLh6G/e6777R//377tuns7KxatWrJz89PtWrV0sKFC3XhwgVFR0frs88+sx+mzXbnnXdq+PDhmjJlyhWXV/PmzfX999/r77//VlpamiIiIhw+/FJSUuTp6SkPDw8dP35cX3/9dZ6X2Y4dO3T8+HFlZmbK09NTVqs11x7uY8eOadeuXUpLS5Ozs7Pc3d3t7y0pKSlyd3eXl5eXTp8+rc8+++yK87v33nt1/Phx/fDDD7LZbNq8ebP9op7L/dv6lC6eo/rpp58qIyNDu3bt0s6dO+0XHqakpMjLy0tubm46cOCAfX/5N/ndTrKlpKTIxcVFJUuWVFpaWq7n17Zq1Urr16/X9u3bHbaJa1mWl/Px8ZHFYnF4n79c8+bN9fnnn+vkyZNKTk52eI+xWCx6+OGHNX/+fPvRgMTERG3bti3XabVt21YbNmzQL7/8IpvNprNnz9oPobdq1UqRkZGKj49XcnKyFi9erGbNmhXJbbSu5z3F19dXDRs21MyZM3X27Fn752x6enqhfrbc6ugpNezyb0v16tXTvffeq759+8rd3V0dOnTI929Cv/DCC5o6daqefvpp1a1bVy1atLD3nCYkJOijjz7S6dOn5ebmpvr169uv1G3btq0mTZqkrl27qmrVqnr77bf18ssv2y/YSUpKkp+fnx5++OEr9thcasCAAfroo4+0fPlyNWvWTA0bNsxT/flZFq1atdJnn32mt99+WxUrVtTw4cNzHF7M5uHhoXHjxmnBggWKiIhQRkaGKlaseMWrbq+Fn5+fRo8erUWLFunDDz+UdPHCiEtPgbhcxYoVZbVaHZZxcHBwrssg+1yydevWSbp49f2lHwgdO3bUTz/9pFdeeUXSxZ5TV1dXtWrVSlarVaNHj9a4ceP09NNP20Nv9gfrwYMHJUmDBg2Sj4+PHnvsMXuvz8MPP6xVq1bJ2dlZy5cvty+r0NBQffnllw5X358+fVrNmjVTu3bt9NVXX9lr69+/vyIjIzVo0CDFx8fLy8tLZcuW/ddtqSDXl7Ozs0aOHKlZs2apR48e8vb21jPPPKN69epJkurUqaMqVaro2WefVVZWlhYuXKhHH31UFotFb775pk6fPi0vLy/VrVvXfgW3dLGHcMiQITp37pwaN25svyq7Tp066tWrl6ZMmWK/+n7UqFH2D97Bgwdr9uzZ6tWrl9zd3dW2bdtceyBr1aql4cOHa/z48QoPD8+xzOrXr6+QkBCNGzfOfvX9pb04PXv21IwZM7R27VpVrVpVTZs2veqFYpfKvpo4MTFRnp6eat68eY7gLMl+NfU///wji8WiqlWrqm/fvpKkrl27asqUKeratavKlSunVq1aac2aNbnOz9vbW8OGDdOcOXM0ffp0NWrUSPXr1881rPzb+pSk22+/XWfOnFH37t1VokQJDRgwwH73g5deekkLFizQ/Pnzddddd6lp06Y6d+7cvy6T/G4n2Vq3bq2dO3eqZ8+eKlmypLp165ajTbNmzTRv3jxVqlTJfm7utS7Ly7m5uSk0NFQjRoxQRkaGhgwZ4nB6iXTxcyA6OlqDBw+2X31/6XvMs88+q5UrV+r111/XmTNn5OPjo+bNm+d62kP16tX16quvasmSJXrnnXfk5eWlbt26qWrVqnryySeVkpKiV155RTabTfXr19cLL7yQp9dxva73PeXll1/WggULNGDAAKWlpSkoKEhjxowp1M+WW51TVn6OC6NAvPzyy3ryySft39av12+//aZp06ZpwYIFBTK9m83UqVPl6+urZ5991nQp+XI920NaWppCQkLst4QCbkUDBw5Up06dHHpAAdw6OHxvyNGjR/XPP//Yz2kqCIcPHyaQ3KQKY3sAbnY7d+7UuXPnlJGRoa+++konT57M0aMH4NbB4XsDFi1apI0bN6p79+4qW7ZsgUxzxowZ+vXXXzVo0KACmR6KTmFsD8Ct4MCBA3rvvfeUnp6ucuXKadiwYVe9+wCAmxuH7wEAAGAch+8BAABgHKEUAAAAxhFKAQAAYByhFAAAAMYRSgEAAGAcoRQAAADGEUoB3HJ27dolJycnbdy40XQpAIA8IpQCAADAOEIpgCKVlZWlCxcumC4DAHCDIZQCKFRhYWGqXbu2vvzyS91zzz1yc3PT559/rq1bt6pNmzby8vKSj4+Pnn76acXExDiM+/rrr+vuu+9WiRIlVKFCBXXt2lXR0dE55vHWW2+pbNmyKlGihJ544okc0wEA3PgIpQAK3YkTJzRw4ECFh4fr66+/VmBgoFq1aiUfHx+tWLFCc+bM0Y4dO9SxY0eH8WJiYjR8+HCtW7dO06ZN0+HDh9WyZUtlZGTY20yfPl0jR45U9+7dtXr1alWtWlXPPfdcUb9EAMB1csrKysoyXQSAW1dYWJgWL16sbdu26f7775cke7D88ccf5eTkJEn6888/Vbt2bX3xxRdq3759junYbDadPHlSFStW1DfffKPg4GDZbDZVqlRJDzzwgJYsWWJv26NHD0VERGjDhg1q1apVkbxOAMD1oacUQKErU6aMPZAmJydry5YtevLJJ2Wz2ZSRkaGMjAzVqFFDt912m3bs2GEf76uvvlKTJk3k4+MjZ2dnVaxYUZK0f/9+SdKxY8d04sQJderUyWF+ISEhRfTKAAAFhVAKoNAFBgba/05ISJDNZlN4eLhcXFwc/h09elT//POPJGnHjh3q0KGDypcvr4iICG3dulXbtm2TJKWmpkqS/fzSgICAK84PAHBzcDZdAIBbX/YhekkqVaqUnJycNHz4cD3++OM52vr5+UmS1qxZIx8fH0VGRspiufj9+ciRIw5ty5UrJ0k5Lmw6depUQZYPACgChFIARcrLy0uNGzfW//73P7311ltXbJeSkiIXFxeHQLts2TKHNhUrVlS5cuW0Zs0ah0P4q1atKvjCAQCFilAKoMhNnjxZbdq00VNPPaUuXbrI19dXx44d0/r169WzZ0+1atVKbdu21dSpUzVgwAB16tRJW7duVUREhMN0rFarXn/9dQ0aNEiBgYFq27atoqKitGHDBkOvDACQX5xTCqDINWnSRD/++KOSkpLUs2dPtW/fXuPGjZOnp6duv/12SVL79u01adIkrV27Vh06dNDmzZv1xRdf5JjWgAEDNHbsWC1ZskSdOnXSgQMHNG/evKJ+SQCA68QtoQAAAGAcPaUAAAAwjlAKAAAA4wilAAAAMI5QCgAAAOMIpQAAADCOUAoAAADjCKUAAAAwjlAKAAAA4wilAAAAMI5QCgAAAOMIpQAAADDu/wD8Kvsnly4RBwAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (323881057)>"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data['read'] = pd.Categorical(data['read'], categories=[\"J'ai juste lu la première question\", \"J'ai survolé le notebook dans sa globalité avant de commencer\"])\n",
    "data_order = data.groupby('hasmoon', as_index = False)['read'].value_counts(normalize=True)\n",
    "data_order\n",
    "p = pn.ggplot(data_order) + pn.geom_bar(pn.aes(x='read', y='proportion', fill='hasmoon'), stat='identity', position='dodge')\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "acfe93d5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (284784569)>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data['completion'] = pd.Categorical(data['completion'], categories=['Non', 'Oui'])\n",
    "data_order = data.groupby('hasmoon', as_index = False)['completion'].value_counts(normalize=True)\n",
    "data_order\n",
    "p = (pn.ggplot(data_order) + pn.geom_bar(pn.aes(x='completion', y='proportion', fill='hasmoon'), stat='identity', position='dodge') )\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "4a1b4293",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (324302161)>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data['orderunderstood'] = pd.Categorical(data['orderunderstood'] , categories=['Pas du tout claires', 'Assez claires', 'Très claires'])\n",
    "data_order = data.groupby('hasmoon', as_index = False)['orderunderstood'].value_counts(normalize=True)\n",
    "p = (pn.ggplot(data_order) + pn.geom_bar(pn.aes(x='orderunderstood', y='proportion', fill='hasmoon'), stat='identity', position='dodge') )\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "6c7183f7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (324338929)>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data['execunderstood'] = pd.Categorical(data['execunderstood'] , categories=['Jamais', 'Rarement', 'Souvent', 'Toujours'])\n",
    "data_order = data.groupby('hasmoon', as_index = False)['execunderstood'].value_counts(normalize=True)\n",
    "p = (pn.ggplot(data_order) + pn.geom_bar(pn.aes(x='execunderstood', y='proportion', fill='hasmoon'), stat='identity', position='dodge') )\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "ce751e58-d791-46ae-aa03-b62c769fae4b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (324365913)>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data['orderfollowed'] = pd.Categorical(data['orderfollowed'] , categories=['Jamais', 'Rarement', 'Souvent', 'Toujours'])\n",
    "data_order = data.groupby('hasmoon', as_index = False)['orderfollowed'].value_counts(normalize=True)\n",
    "p = (pn.ggplot(data_order) + pn.geom_bar(pn.aes(x='orderfollowed', y='proportion', fill='hasmoon'), stat='identity', position='dodge') )\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "06e01723-b9c9-4ee9-84ec-4a758a413374",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (324412041)>"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data['resultunderstood'] = pd.Categorical(data['resultunderstood'] , categories=['Jamais', 'Rarement', 'Souvent', 'Toujours'])\n",
    "data_order = data.groupby('hasmoon', as_index = False)['resultunderstood'].value_counts(normalize=True)\n",
    "p = (pn.ggplot(data_order) + pn.geom_bar(pn.aes(x='resultunderstood', y='proportion', fill='hasmoon'), stat='identity', position='dodge') )\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "a82c1074-9b8d-4f79-8786-0fdb926c764c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (324443265)>"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data['lost'] = pd.Categorical(data.lost, categories=['Jamais', 'Rarement', 'Souvent', 'Toujours'])\n",
    "data_order = data.groupby('hasmoon', as_index = False)['lost'].value_counts(normalize=True)\n",
    "p = pn.ggplot(data_order) + pn.geom_bar(pn.aes(x='lost', y='proportion', fill='hasmoon'), stat='identity', position='dodge')\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "1b4058e4-f052-42cb-9b52-d8d00b2fb6da",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (324479929)>"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data['kernelrestart'] = pd.Categorical(data.kernelrestart, categories=['Non', 'Oui'])\n",
    "data_order = data.groupby('hasmoon', as_index = False)['kernelrestart'].value_counts(normalize=True)\n",
    "p = pn.ggplot(data_order) + pn.geom_bar(pn.aes(x='kernelrestart', y='proportion', fill='hasmoon'), stat='identity', position='dodge')\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "0b549a8f-edd2-44ec-b9bb-380d6209185b",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:718: PlotnineWarning: Saving 5 x 5 in image.\n",
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:719: PlotnineWarning: Filename: ../colorunderstood.png\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (325289213)>"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Avez-vous compris facilement le code couleur utilisé par moon ?\n",
    "colorunderstoods_cat = pd.Categorical(group_with_moon['colorunderstood'], categories=['Non', 'Partiellement', 'Oui']).rename_categories(['No', 'Partially', 'Yes'])\n",
    "colorunderstoods = pd.DataFrame({'colorunderstood': colorunderstoods_cat})\n",
    "p = pn.ggplot(data=colorunderstoods, mapping=pn.aes(x= 'colorunderstood')) + pn.geom_bar(width=0.4) + pn.xlab('') + pn.scale_x_discrete(drop=False) + pn.theme_bw() + pn.theme(axis_title_y=pn.element_text(size=12),axis_text_y=pn.element_text(size=12) ,axis_text_x=pn.element_text(size=12, angle=45)) + pn.ylab('')\n",
    "p.save(filename = '../colorunderstood.png', height=5, width=5, units = 'in')\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "8bb96463-b39e-4d5e-a16d-58f5c52eb802",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:718: PlotnineWarning: Saving 5 x 5 in image.\n",
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:719: PlotnineWarning: Filename: ../moonorder.png\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (325272629)>"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Avez-vous le sentiment que moon vous a aidé à mieux suivre l'ordre des cellules du TP ?\n",
    "moonorders_cat = pd.Categorical(group_with_moon['moonorder'], categories=['Jamais', 'Rarement', 'Souvent', 'Toujours']).rename_categories(['Never', 'Rarely', 'Often', 'Always'])\n",
    "moonorders = pd.DataFrame({'moonorder': moonorders_cat})\n",
    "p = pn.ggplot(data=moonorders, mapping=pn.aes(x= 'moonorder')) + pn.geom_bar(width=0.5) + pn.xlab('') + pn.scale_x_discrete(drop=False) + pn.theme_bw() + pn.theme(axis_title_y=pn.element_text(size=12),axis_text_y=pn.element_text(size=12) ,axis_text_x=pn.element_text(size=12, angle=45)) + pn.ylab('')\n",
    "p.save(filename = '../moonorder.png', height=5, width=5, units = 'in')\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "664a3d37-7e29-40bc-91b4-2ddb3a4009ff",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:718: PlotnineWarning: Saving 5 x 5 in image.\n",
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:719: PlotnineWarning: Filename: ../moonwayback.png\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (325109701)>"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Avez vous eu le sentiment que MOON vous a aidé à retrouver une action valide quand vous étiez perdu ?\n",
    "waybacks_cat = pd.Categorical(group_with_moon['moonwayback'], categories=['Jamais', 'Rarement', 'Souvent', 'Toujours']).rename_categories(['Never', 'Rarely', 'Often', 'Always'])\n",
    "waybacks = pd.DataFrame({'moonwayback': waybacks_cat})\n",
    "p = pn.ggplot(data=waybacks, mapping=pn.aes(x= 'moonwayback')) + pn.geom_bar(width=0.5) + pn.xlab('') + pn.scale_x_discrete(drop=False) + pn.theme_bw() + pn.theme(axis_title_y=pn.element_text(size=12),axis_text_y=pn.element_text(size=12) ,axis_text_x=pn.element_text(size=12, angle=45)) + pn.ylab('')\n",
    "p.save(filename = '../moonwayback.png', height=5, width=5, units = 'in')\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "f6f33464-8398-4231-9809-e18a5daab02e",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:718: PlotnineWarning: Saving 5 x 5 in image.\n",
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:719: PlotnineWarning: Filename: ../moonopinion.png\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (325248109)>"
      ]
     },
     "execution_count": 41,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Pensez vous qu'il serait pertinent d'activer MOON par défault pour tous les TP ?\n",
    "opinions_cat = pd.Categorical(group_with_moon['moonopinion'], categories=['Mauvaise idée', 'Indifférent', 'Plutôt utile', 'Très utile']).rename_categories(['Bad idea', 'Indifferent', 'Rather useful', 'Very useful'])\n",
    "opinions = pd.DataFrame({'moonopinion': opinions_cat})\n",
    "p = pn.ggplot(data=opinions, mapping=pn.aes(x= 'moonopinion')) + pn.geom_bar(width=0.5) + pn.xlab('') + pn.scale_x_discrete(drop=False) + pn.ylab('') + pn.theme_bw() + pn.theme(axis_title_y=pn.element_text(size=12),axis_text_y=pn.element_text(size=12) ,axis_text_x=pn.element_text(size=12, angle=45))\n",
    "p.save(filename = '../moonopinion.png', height=5, width=5, units = 'in')\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "1fe2720f-b46d-4bd1-8d3e-22432a2f4851",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:718: PlotnineWarning: Saving 5 x 5 in image.\n",
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:719: PlotnineWarning: Filename: ../moonspeed.png\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (324738073)>"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Avez vous eu le sentiment que MOON vous a aidé à progresser plus vite dans le TP ?\n",
    "speeds_cat = pd.Categorical(group_with_moon['moonspeed'], categories=['Non', 'Oui']).rename_categories(['No', 'Yes'])\n",
    "speeds = pd.DataFrame({'moonspeed': speeds_cat})\n",
    "p = pn.ggplot(data=speeds, mapping=pn.aes(x= 'moonspeed')) + pn.geom_bar(width=0.3) + pn.xlab('') + pn.ylab('') + pn.theme_bw() + pn.theme(axis_title_y=pn.element_text(size=12),axis_text_y=pn.element_text(size=12) ,axis_text_x=pn.element_text(size=12, angle=45))\n",
    "p.save(filename = '../moonspeed.png', height=5, width=5, units = 'in')\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "91004f49",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:718: PlotnineWarning: Saving 5 x 5 in image.\n",
      "/Users/falleri/.pyenv/versions/3.11.2/lib/python3.11/site-packages/plotnine/ggplot.py:719: PlotnineWarning: Filename: ../moonactions.png\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<ggplot: (325273221)>"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Avez vous eu le sentiment d'être surpris par les actions sugérées par MOON ?\n",
    "moonactions_cat = pd.Categorical(group_with_moon['moonactions'], categories=['Jamais', 'Rarement', 'Souvent', 'Toujours']).rename_categories(['Never', 'Rarely', 'Often', 'Always'])\n",
    "moonactions = pd.DataFrame({'moonactions': moonactions_cat})\n",
    "p = pn.ggplot(data=moonactions, mapping=pn.aes(x= 'moonactions')) + pn.geom_bar(width=0.5) + pn.xlab('') + pn.scale_x_discrete(drop=False) + pn.ylab('') + pn.theme_bw() + pn.theme(axis_title_y=pn.element_text(size=12),axis_text_y=pn.element_text(size=12) ,axis_text_x=pn.element_text(size=12, angle=45))\n",
    "p.save(filename = '../moonactions.png', height=5, width=5, units = 'in')\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "f4e1593c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Par exemple, un moment j'ai fais une erreur à un endroit dans une case, la tâche à accomplir a était compter comme bien effectuée. Mais plutard en voulant revenir en arrière, MOON m'a indiqué que sur cette case il y avait une erreur. J'étais surpris.                                                                        1\n",
       "Lorsque le résultat d'une cellule \"test\" affiche une erreur de code faite trois cases plus haut, nous modifions celle-ci afin de la corriger. Nous validons la case et nous sommes obligés de revalider les deux cases intermédiaires avant de pouvoir refaire le test, même si celles-ci n'ont pas été modifiées pour autant.    1\n",
       "Je sais que j'ai déjà modifié du code selon les directives de MOON alors que ça me paraissait pas nécessaire.\\nJe me suis parfois étonné de voir des chemins proposés qui ne me paraissaient pas intuitifs, en sautant plusieurs cellules par exemple.\\nMais ça ne m'a pas dérangé et le notebook s'est très bien rempli.         1\n",
       "Devoir exécuter des cellules ne contenant que du texte et pas de code.                                                                                                                                                                                                                                                            1\n",
       "Name: moonactionmore, dtype: int64"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "group_with_moon['moonactionmore'].dropna().value_counts()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "56363187",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Quand on utilise MOON pour faire un notebook, cela apporte un certain confort que l'on ne remarque pas. Mais dès que l'on ne l'utilise pas en refaisant le notebook sur lequel on l'avait utilisé. La différence se fait sentir et le notebook paraît bien moins \"claire\".    1\n",
       "C'est assez fastidieux de réexécuter manuellement toutes les cellules vertes quand on a fait une modification sur une fonction très antérieure.\\nMais c'est un mal pour un bien car le temps gagné est sans doute supérieur à celui perdu à chercher dans le notebook.        1\n",
       "Peut être faire scroll / placer le curseur automatiquement jusqu'à la cellule à modifier, du moins lorsque celle-ci est hors écran / éloigné car parfois il faut deviner que la cellule était au début du notebook alors qu'on vient d'en exécuter une à la fin.              1\n",
       "Name: moonfree, dtype: int64"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "group_with_moon['moonfree'].dropna().value_counts()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/notebook/image_processing.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "ba07a8b1-afb1-456c-94f8-952174b207c4",
   "metadata": {
    "deletable": true
   },
   "source": [
    "Run the cell below to import the image functions from `PIL`."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "92f8221c-38fe-453f-8370-fcd2edc85cbf",
   "metadata": {
    "deletable": true,
    "tags": []
   },
   "outputs": [],
   "source": [
    "from PIL.Image import *"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e812015c-d20a-4dd6-890d-4a781debf90d",
   "metadata": {
    "deletable": true,
    "tags": []
   },
   "source": [
    "Run the cell below to load the image."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "016de6d9-3108-46ac-b0ca-69dd683ad1a3",
   "metadata": {
    "deletable": true
   },
   "outputs": [],
   "source": [
    "img = open(\"images/black_square_100x100.png\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0e4acc93-86fd-40fe-abb2-daf54e25faa9",
   "metadata": {
    "deletable": true
   },
   "source": [
    "Run the cell below to compute and display the size of the image."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "3bdbc8b5-c3dc-4244-8813-1e10d81efcf2",
   "metadata": {
    "deletable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "width =  100\n",
      "height = 100\n"
     ]
    }
   ],
   "source": [
    "width, height = img.size\n",
    "print(\"width = \", width)\n",
    "print(\"height =\", height)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8b70f257-d911-4055-a5d5-af7cf12783bd",
   "metadata": {
    "deletable": true
   },
   "source": [
    "Run the cell below and give a brief description of its purpose. Double click on this cell to append your answer.\n",
    "\n",
    "**Answer:**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "c460e124-e11f-40de-a058-f095a5c5983e",
   "metadata": {
    "deletable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Black pixels ratio =  100.0\n"
     ]
    }
   ],
   "source": [
    "greyscale = img.convert(\"L\")\n",
    "colors = greyscale.histogram()\n",
    "black_pixels_ratio = colors[0] / (width * height) * 100\n",
    "print(\"Black pixels ratio = \", black_pixels_ratio)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7097a517-0d39-4ab9-b68b-2a5a0d2176a8",
   "metadata": {
    "deletable": true
   },
   "source": [
    "Check your answer to the previous question with the image `black_square_100x100.png`."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3a1c657c-ef8c-4030-9bb9-3b7db2381691",
   "metadata": {
    "deletable": true
   },
   "source": [
    "**Optional** Read the documentation of the histogram() function"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6fdfe752-8703-4986-bb6e-a4a9b2d28dbb",
   "metadata": {
    "deletable": true
   },
   "outputs": [],
   "source": [
    "%pdoc greyscale.histogram"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3ddf4a8a-1d9f-429a-8339-3ce9bfb69409",
   "metadata": {
    "deletable": true,
    "tags": []
   },
   "source": [
    "## Part A: Greyscale\n",
    "\n",
    "Write a function `monochrome(img)` that takes a colored image as input and returns an image of the same size but in grayscale."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7ca80695-adf6-4bc0-9181-435729ed7c12",
   "metadata": {
    "deletable": true
   },
   "outputs": [],
   "source": [
    "def monochrome(img):\n",
    "    # your code\n",
    "    pass"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ee536415-0605-46be-8208-0a0d21f12c93",
   "metadata": {
    "deletable": true
   },
   "source": [
    "Test the `monochrome(img)` function in the cell below with the image *toon.png*"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fbbd8774-6cf5-4b93-8494-501485c2b77c",
   "metadata": {
    "deletable": true,
    "tags": []
   },
   "outputs": [],
   "source": [
    "# your code"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bcd88bce-0a1a-4851-9318-d2ab21ad9416",
   "metadata": {
    "deletable": true
   },
   "source": [
    "## Part B: Naive approach to edge detection\n",
    "\n",
    "Write a function `contoursV(img)` which takes an image as input and returns a new image of the same size with, for each pixel, the value of the difference in intensities between pixel $(i,j)$ and pixel $(i-1, j)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8d83e8d1-591a-4330-93c0-54320107a47e",
   "metadata": {
    "deletable": true
   },
   "outputs": [],
   "source": [
    "def contoursV(img):\n",
    "    # your code\n",
    "    pass"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8a078402-a3d8-4d51-a6cb-3529889f0a45",
   "metadata": {
    "deletable": true
   },
   "source": [
    "Apply the `contoursV` function to the image *contoursV.png* then *forms.png*. **Note that these images are already monochrome.**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "73ce029d-53e9-46ba-bce5-d9337b93ba46",
   "metadata": {
    "deletable": true
   },
   "outputs": [],
   "source": [
    "# your code"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4a50e36d-72d2-448f-b7c7-23caa820c78c",
   "metadata": {
    "deletable": true,
    "tags": []
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "full-user-track-cell": "",
  "full-user-track-date": "",
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0"
  },
  "moon-script": "C1 T0 C3 T2 C5 T4 C7 T6 C3 T8 C5 T4 C7 T6 ?C10 T9 [ (C12 T11 C14 T13) (C16 T15 C18 T17) ]",
  "toc-showcode": false,
  "toc-showmarkdowntxt": false
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

